Mesorasi: Architecture Support for Point Cloud Analytics via Delayed-Aggregation

Point cloud analytics is poised to become a key workload on battery-powered embedded and mobile platforms in a wide range of emerging application domains, such as autonomous driving, robotics, and augmented reality, where efficiency is paramount. This paper proposes Mesorasi, an algorithm-architecture co-designed system that simultaneously improves the performance and energy efficiency of point cloud analytics while retaining its accuracy. Our extensive characterizations of state-of-the-art point cloud algorithms show that, while structurally reminiscent of convolutional neural networks (CNNs), point cloud algorithms exhibit inherent compute and memory inefficiencies due to the unique characteristics of point cloud data. We propose delayed-aggregation, a new algorithmic primitive for building efficient point cloud algorithms. Delayed-aggregation hides the performance bottlenecks and reduces the compute and memory redundancies by exploiting the approximately distributive property of key operations in point cloud algorithms. Delayed-aggregation let point cloud algorithms achieve 1.6x speedup and 51.1% energy reduction on a mobile GPU while retaining the accuracy (-0.9% loss to 1.2% gains). To maximize the algorithmic benefits, we propose minor extensions to contemporary CNN accelerators, which can be integrated into a mobile Systems-on-a-Chip (SoC) without modifying other SoC components. With additional hardware support, Mesorasi achieves up to 3.6x speedup.

==> Mesorasi_ Enabling Efficient Point Cloud Analytics via Delayed-Aggregation/scripts/plot.py <==
import matplotlib.style
import matplotlib as mpl
mpl.style.use('classic')
import matplotlib.pyplot as plt
import matplotlib.patches as patches
from matplotlib.ticker import FuncFormatter
from matplotlib.patches import Ellipse
import numpy as np
import math
mpl.rcParams['legend.numpoints'] = 1
plt.rcParams["font.family"] = "Arial"
# matplotlib.rcParams['pdf.fonttype'] = 42
# matplotlib.rcParams['ps.fonttype'] = 42

##############################################################
#                     PCloud Arch PROJECT                    #
##############################################################


def PlotAcc():
    data = {
        "Orginal" : [90.76, 84.01, 91.53, 84.92, 71.26], 
        "Mesorasi": [89.91, 84.05, 91.45, 84.21, 72.49]
    }

    # initialize the array from the result first.
    names = ["Orginal", "Mesorasi"]

    x_axis = {
        "Orginal" : [1.0, 4.0, 7.0, 10.0, 13.0], 
        "Mesorasi": [2.0, 5.0, 8.0, 11.0, 14.0]
    }

    x_axis_ls =[1.5, 4.5, 7.5, 10.5, 13.5]

    plt.rc('font', size=16)
    ax = plt.figure(figsize=(8, 3)).add_subplot(111)
    ax.set_ylabel('Accuracy (%)', fontsize=16)
    # plt.xticks(rotation=60)
    plt.setp(ax.spines.values(), linewidth=2)
    p = [None, None, None, None]
    colors = ['#a6a6a6', '#88cc00']
    hatches = ['----', '\\\\\\', '///']

    for i in range(2):
        for j in range(len(data[names[i]])):
            ax.text(x_axis[names[i]][j], data[names[i]][j]+0.20, ("%.1f" % data[names[i]][j]),
                ha='center', va='bottom', fontsize=12)
        p[i] = ax.bar(x_axis[names[i]], data[names[i]], 1.0, align='center', color='#ffffff',\
                edgecolor=[colors[i]]*len(x_axis_ls), linewidth=1.5, hatch=hatches[i]);
        ax.bar(x_axis[names[i]], data[names[i]], 1.0, align='center', color='none',\
                edgecolor=['k']*len(x_axis_ls), linewidth=1.5);
    
    plt.subplots_adjust(left=0.1, bottom=0.20, right=0.95, top=0.85,
                wspace=0.2, hspace=0.2)
    plt.xticks(x_axis_ls, ["PointNet++\n(c)", "PointNet++\n(s)", 
        "DGCNN\n(c)", "DGCNN\n(s)", "F-PointNet"])
    ax.tick_params(axis="y",direction="in")
    ax.tick_params(axis="x",direction="in")
    
    ax.set_ylim(40, 100)
    ax.set_xlim(0, 15)
    ax.set_yticks([40, 60, 80, 100])
    ax.set_yticks(range(40, 100, 4), minor=True)
    ax.tick_params(axis = 'both', which = 'minor', labelsize = 0, length=4)
    plt.grid(color='grey', which='major', axis='y', linestyle='--')
    plt.legend((p[0][0], p[1][0]), ('Original','Mesorasi'), \
            bbox_to_anchor=(-0.01, 1.01, 1.0, .101), loc=3,
            ncol=3, mode="expand", borderaxespad=0.1, frameon=False, \
            prop={'size': 16}, handletextpad=0.1)
    ax.set_axisbelow(True)
    
    plt.savefig("pcloud_accuracy.pdf");


def ProfileSoftwareSpeedupEnergy():
    # initialize the array from the result first.
    overall_speedup = [[1.85, 1.67, 1.32, 1.16, 1.80, 1.56]]

    overall_saving = [[64.47, 69.50, 23.93, 18.60, 52.04, 45.71]]


    x_axis_ls = range(1, 7)
    plt.rc('font', size=10)
    ax = plt.figure(figsize=(6, 2)).add_subplot(111)
    ax.set_ylabel('Speedup', fontsize=14)
    ax2 = ax.twinx()
    ax2.set_ylabel('Energy\nReduction (%)', fontsize=14)
    
    plt.setp(ax.spines.values(), linewidth=1.5)
    p = [None, None, None, None]
    
    colors = ['#88cc00', '#a6a6a6']
    markercolors = ['#dc5739', '#8154D1', '#ae774c']
    hatches = ['/////', '\\\\\\\\\\', '----']
    markers = ['o', 'v']

    ax.plot([0, 8], [1, 1], color='black', linestyle='--', lw=1.5)
    tmp_x = [x+1*0.25 for x in x_axis_ls]
    p[0] = ax.bar(tmp_x, overall_speedup[0], 0.5, align='center', color='#ffffff',\
            edgecolor=[colors[0]]*len(x_axis_ls), linewidth=1.5, hatch=hatches[0]);
    ax.bar(tmp_x, overall_speedup[0], 0.5, align='center', color='none',\
            edgecolor=['k']*len(x_axis_ls), linewidth=1);
    p[1] = ax2.plot(tmp_x, overall_saving[0], linestyle='none', color=markercolors[0],\
            linewidth=2, markeredgecolor='k', markeredgewidth=1,\
             marker=markers[0], markersize=14)

    plt.subplots_adjust(left=0.10, bottom=0.20, right=0.85, top=0.85,
                        wspace=0.2, hspace=0.2)
    plt.xticks([1.25, 2.25, 3.25, 4.25, 5.25, 6.25, 7.25], \
                ['PointNet++\n(c)', 'PointNet++\n(s)', 'DGCNN\n(c)', \
                'DGCNN\n(s)','F-PointNet', 'AVG.'])
    ax.tick_params(axis="y",direction="in")

    
    plt.arrow(0.20, 115, 0.3, 0, head_width=0, head_length=0, fc='k',\
             ec='k', lw=1.5, clip_on = False)
    plt.arrow(0.20, 115, 0, -6, head_width=0.125, head_length=2.5, fc='k',\
             ec='k', lw=1.5, clip_on = False)
    plt.arrow(7.4, 115, -0.3, 0, head_width=0, head_length=0, fc='k',\
             ec='k', lw=1.5, clip_on = False)
    plt.arrow(7.4, 115, 0, -6, head_width=0.125, head_length=2.5, fc='k',\
             ec='k', lw=1.5, clip_on = False)
    # ax.text(0.35, 0.75, '1', fontsize=10, color='red', clip_on = False)

    ax.set_xlim(0.75, 6.75)
    ax2.set_xlim(0.75, 6.75)
    ax2.set_ylim(0, 100)
    ax2.set_yticks([0, 25, 50, 75, 100])
    ax.set_ylim(0, 2.0)
    ax.set_yticks([0.1*i for i in range(0, 20)], minor=True)
    ax.tick_params(axis = 'y', which = 'minor', labelsize = 0, length=4)
    ax2.set_yticks([5*i for i in range(0, 20)], minor=True)
    ax2.tick_params(axis = 'y', which = 'minor', labelsize = 0, length=4)
    
    ax.set_yticks([0, 0.5, 1, 1.5, 2.0])
    # ax.tick_params(axis="x",direction="in",rotation=60)
    # ax2.tick_params(axis="x",direction="in",rotation=60)
    # plt.xticks(rotation=60)
    
    legend1 = plt.legend((p[0][0], p[1][0]), \
            ('Speedup', 'Energy'), \
            bbox_to_anchor=(0., 1.01, 1., .101), loc=3,
            ncol=2, mode="expand", borderaxespad=0., frameon=False,  prop={'size': 12})

    # plt.legend((p[2][0], p[3][0]), \
    #         (', 'GPU+NPU (Energy)'), \
    #         bbox_to_anchor=(0., 1.01, 1., .101), loc=4,
    #         ncol=1, borderaxespad=0., frameon=False,  prop={'size': 12})
    # plt.gca().add_artist(legend1)

    ax.grid(color='grey', which='major', axis='y', linestyle='--')
    ax.set_axisbelow(True)
    ax2.set_axisbelow(True)
    
    plt.savefig("gpu_speedup_energy.pdf");


def OpsReduction():
    # initialize the array from the result first.
    data = [79.30, 68.34, 61.24, 44.32, 88.47]


    x_axis_ls = range(1, 6)
    plt.rc('font', size=14)
    ax = plt.figure(figsize=(4, 3)).add_subplot(111)
    ax.set_ylabel('MAC Ops\nReduction (%)', fontsize=16)
    ax.grid(color='grey', which='major', axis='y', linestyle='--')
    ax.set_axisbelow(True)
    
    plt.setp(ax.spines.values(), linewidth=1.5)
    colors = ['#40bf40', '#4d4dff']
    colors = ['#88cc00', '#a6a6a6']
    markercolors = ['#dc5739', '#8154D1', '#ae774c']
    hatches = ['/////', '\\\\\\\\\\', '----']
    markers = ['o', 'v']

    p = ax.bar(x_axis_ls, data, 0.5, align='center', color='#ffffff',\
            edgecolor=[colors[0]]*len(x_axis_ls), linewidth=1.5, hatch=hatches[0]);
    ax.bar(x_axis_ls, data, 0.5, align='center', color='none',\
            edgecolor=['k']*len(x_axis_ls), linewidth=1);

    # plt.xticks(x_axis_ls, ['#1','#2', '#3','#4','#5'])
    # ['PointNet\n(cls)', 'DGCNN\n(cls)', 'PointNet\n(seg)', 'DGCNN\n(seg)','F-Point\nNet++']
    ax.tick_params(axis="y",direction="in")

    plt.subplots_adjust(left=0.25, bottom=0.23, right=0.95, top=0.88,
                        wspace=0.1, hspace=0.1)

    ax.set_xlim(0.5, 5.50)
    ax.set_ylim(0, 100)
    plt.xticks(x_axis_ls, ['PointNet++ (c)', 'PointNet++ (s)', 'DGCNN (c)', \
                'DGCNN (s)','F-PointNet'], rotation=20, size=14) 
    
    plt.savefig("ops_reduction.pdf");


def TotalOps():
    # initialize the array from the result first.
    data = [ i/(1.0*10**9) for i in \
    [7034025984, 3112003104, 36733834240, \
     186526745600, 185725730816, 271232000003, 315962614784, 155307746816]]


    x_axis_ls = range(1, 9)
    plt.rc('font', size=14)
    ax = plt.figure(figsize=(4, 3.5)).add_subplot(111)
    ax.set_ylabel('MAC Ops (GOPS)', fontsize=16)
    ax.grid(color='grey', which='major', axis='y', linestyle='--')
    ax.set_axisbelow(True)
    ax.set_yscale('log')
    
    plt.setp(ax.spines.values(), linewidth=1.5)
    colors = ['#f59153', '#88cc00', '#a6a6a6']
    markercolors = ['#dc5739', '#8154D1', '#ae774c']
    hatches = ['/////', '\\\\\\\\\\', '----']
    markers = ['o', 'v']

    p1 = ax.bar(x_axis_ls, data, 0.5, align='center', color='#ffffff',\
            edgecolor=[colors[1]]*len(x_axis_ls), linewidth=1.5, hatch=hatches[0]);

    p2 = ax.bar(x_axis_ls[0:3], data[0:3], 0.5, align='center', color='#ffffff',\
            edgecolor=[colors[2]]*len(x_axis_ls[0:3]), linewidth=1.5, hatch=hatches[0]);
    ax.bar(x_axis_ls, data, 0.5, align='center', color='none',\
            edgecolor=['k']*len(x_axis_ls), linewidth=1);
    ax.plot([3.5, 3.5], [1, 1000], color='grey', linestyle='--', lw=1.5)

    # plt.xticks(x_axis_ls, ['#1','#2', '#3','#4','#5'])
    # ['PointNet\n(cls)', 'DGCNN\n(cls)', 'PointNet\n(seg)', 'DGCNN\n(seg)','F-Point\nNet++']
    ax.tick_params(axis="y",direction="in")

    plt.subplots_adjust(left=0.20, bottom=0.40, right=0.95, top=0.90,
                        wspace=0.1, hspace=0.1)

    ax.set_xlim(0.5, 8.50)
    ax.set_ylim(10**0, 10**3)
    plt.xticks(x_axis_ls, ['YOLOv2', 'AlexNet', 'ResNet-50', 'PointNet++ (c)', 'PointNet++ (s)', 'DGCNN (c)', \
                'DGCNN (s)','F-PointNet'], rotation=60, size=16) 

    plt.legend((p2[0], p1[0]), \
            ('CNN', 'Point Cloud'), \
            bbox_to_anchor=(0., 1.01, 1., .101), loc=3,
            ncol=2, mode="expand", borderaxespad=0., frameon=False,  prop={'size': 12})
    # plt.annotate("", xy=(0.5, 5), xycoords='data',
    #          xytext=(3.5, 5), textcoords='data',
    #          arrowprops=dict(arrowstyle="<->"))
    # ax.text(1.5, 5, 'CNN', fontsize=12, color='k')
    # plt.annotate("", xy=(3.5, 5), xycoords='data',
    #          xytext=(8.5, 5), textcoords='data',
    #          arrowprops=dict(arrowstyle="<->"))
    # ax.text(5.0, 5, 'Point Cloud', fontsize=12, color='k')
    
    plt.savefig("mac_ops.pdf");


def PlotLayerOps():
    data1 = [sorted([49152,1048576,1048576,1073152,1048576,1048576, 2097152, 2097152]),
            sorted([98304,2097152,2097152,1048576,1048576,1048576, 2621440]),
            sorted([122880,1310720,122880,2621440,2621440,2621440,4194304,2097152]),
            sorted([360000,3840000,360000,3840000,7680000,3840000,7680000, 7680000]),
            sorted([16384,131072,131072,32768,524288,524288,65536,1048576, \
             1572864,655360,131072,131072,655360,262144,262144,1310720,524288,524288])]


    data2 = [sorted([3072,65536,65536,67072,65536,65536, 131072, 131072]),
            sorted([3072,131072,131072,65536,65536,65536, 131072]),
            sorted([6144,65536,6144,131072,131072,131072,131072, 65536]),
            sorted([18000,192000,18000,192000,384000,192000,384000,384000]),
            sorted([4096,32768,32768,4096,65536,65536,4096,65536,98304,40960,\
                    8192,8192,40960,16384,16384,40960,16384,16384])]

    for i in range(len(data1)):
        for j in range(len(data1[i])):
            data1[i][j] /= 256*1024.0
            data2[i][j] /= 256*1024.0


    plt.rc('font', size=14)
    ax = plt.figure(figsize=(4, 3)).add_subplot(111)
    plt.setp(ax.spines.values(), linewidth=1.5)

    ax.set_yscale('log', basey=2)
    ax.grid(color='grey', which='major', axis='y', linestyle='--')
    ax.set_ylabel('Data Size (MB)', fontsize=16)

    p1 = ax.violinplot(data1,[1.1,3.1,5.1,7.1,9.1])
    p2 = ax.violinplot(data2,[1.9,3.9,5.9,7.9,9.9])

    # Make all the violin statistics marks red:
    for partname in ('cbars','cmins','cmaxes',):
        vp = p2[partname]
        vp.set_edgecolor('#1515d1')

    for e in p2['bodies']:
        e.set_facecolor('#40bf40')

    # pc.set_edgecolor()
    ax.set_xlim(0.5, 10.5)
    ax.set_ylim(1.0/512, 2**6)

    plt.legend((p1['bodies'][0], p2['bodies'][0]), ('Original', 'Delayed-Aggr.'), \
            bbox_to_anchor=(-0.05, 1.01, 1., .101), loc=3,
            ncol=2, mode="expand", borderaxespad=0.1, frameon=False, \
            prop={'size': 14}, handletextpad=0.1)
    plt.subplots_adjust(left=0.18, bottom=0.23, right=0.95, top=0.88,
                        wspace=0.1, hspace=0.1)

    plt.xticks([1.5,3.5,5.5,7.5,9.5], ['PointNet++ (c)', 'PointNet++ (s)', 'DGCNN (c)', \
                'DGCNN (s)','F-PointNet'], rotation=20, size=14) 
    # plt.xticks([1.5,3.5,5.5,7.5,9.5], ['#1','#2', '#3','#4','#5'])
    # plt.minorticks_on()
    ax.set_yticks([1.0/512*2**i for i in range(0, 15)], minor=True)
    ax.tick_params(axis = 'both', which = 'minor', labelsize = 0)
    ax.set_yticks([1.0/512, 1.0/64, 1.0/8, 1, 8, 64])
    plt.yticks([1.0/512, 1.0/64, 1.0/8, 1, 8, 64], size=16)
    
    # ax.tick_params(axis = 'both', which = 'major', labelsize = 4)
    # ax.grid(color='grey', which='major', axis='y', linestyle='--')
    plt.savefig("layer_ops.pdf");

def PlotPointNet():
    # initialize the array from the result first.
    names = ["Orginal", "Mesorasi"]

    x_axis = {
        "Orginal" : [1.0, 4.0, 7.0], 
        "Mesorasi": [2.0, 5.0, 8.0]
    }

    data = {
        "Orginal" : [9.82, 0.85, 24.90], 
        "Mesorasi": [9.49, 3.86, 7.84]
    }

    x_axis_ls =[1.5, 4.5, 7.5]
    plt.rc('font', size=14)
    ax = plt.figure(figsize=(4, 3)).add_subplot(111)
    ax.set_ylabel('Time (msec.)', fontsize=16)
    # plt.xticks(rotation=60)
    plt.setp(ax.spines.values(), linewidth=1.5)
    p = [None, None, None, None]
    colors = ['#a6a6a6', '#88cc00']
    hatches = ['----', '\\\\\\', '///', '|||']

    for i in range(2):
        for j in range(len(data[names[i]])):
            ax.text(x_axis[names[i]][j], data[names[i]][j]+0.20, ("%.1f" % data[names[i]][j]),
                ha='center', va='bottom', fontsize=12)
        p[i] = ax.bar(x_axis[names[i]], data[names[i]], 1.0, align='center', color='#ffffff',\
                edgecolor=[colors[i]]*len(x_axis_ls), linewidth=1.5, hatch=hatches[i]);
        ax.bar(x_axis[names[i]], data[names[i]], 1.0, align='center', color='none',\
                edgecolor=['k']*len(x_axis_ls), linewidth=1.5);
        plt.errorbar(x_axis[names[i]], data[names[i]], yerr=[0.3*i for i in data[names[i]]],\
                    linestyle='none', linewidth=2.0)
    
    plt.subplots_adjust(left=0.20, bottom=0.23, right=0.95, top=0.88,
                wspace=0.1, hspace=0.1)
    plt.xticks(x_axis_ls, ["Neighbor\nSearch", "Aggregation", "Feature\nComputation"], size=14)
    ax.tick_params(axis="y",direction="in")
    ax.tick_params(axis="x",direction="in")

    # ax.set_yscale('log')
    # plt.annotate("DCO", xy=(2.0, 3.5), xycoords='data',
    #          xytext=(1.0, 5.0), textcoords='data',
    #          arrowprops=dict(arrowstyle="->"))
    
    ax.set_ylim(0, 30)
    ax.set_xlim(0, 9)
    plt.grid(color='grey', which='major', axis='y', linestyle='--')
    plt.legend((p[0][0], p[1][0]), ('Original','Delayed-Aggr.'), \
            bbox_to_anchor=(-0.05, 1.01, 1.1, .101), loc=3,
            ncol=2, mode="expand", borderaxespad=0.1, frameon=False, \
            prop={'size': 14}, handletextpad=0.1)
    ax.set_axisbelow(True)
    
    plt.savefig("pointnet_dist.pdf");

def PlotTimeDist():
    # initialize the array from the result first.
    names = ["Orginal", "Mesorasi"]

    x_axis1 = [1, 4, 7, 10, 13, 16]
    x_axis2 = [2, 5, 8, 11, 14, 17]

    data1 = [1.26, 0.85, 3.29, 10.41, 2.22, 3.61]
    data2 = [3.61, 3.85, 4.89, 15.24, 7.29, 6.98]

    plt.rc('font', size=12)
    ax = plt.figure(figsize=(7, 2.5)).add_subplot(111)
    ax.set_ylabel('Time (msec.)', fontsize=16)
    ax2 = ax.twinx()
    ax2.set_ylabel('Relative Time (%)', fontsize=16)

    # plt.xticks(rotation=60)
    plt.setp(ax.spines.values(), linewidth=1.5)

    colors = ['#a6a6a6', '#88cc00']
    markercolors = ['#8154D1', '#dc5739', '#ae774c']
    hatches = [ '----', '/////', '\\\\\\\\\\',]
    markers = ['v', 'o']
    plt.grid(color='grey', which='major', axis='y', linestyle='--')

    plt.annotate("10.4", xy=(10, 40.0), xycoords='data',
             xytext=(8, 35.0), textcoords='data',
             arrowprops=dict(arrowstyle="->"))
    plt.annotate("15.2", xy=(11, 40.0), xycoords='data',
             xytext=(12, 35.0), textcoords='data',
             arrowprops=dict(arrowstyle="->"))

    org_group = ax.bar(x_axis1, data1, \
                1.0, align='center', color='#ffffff', \
                edgecolor=['#a6a6a6']*len(x_axis1), linewidth=1.5, hatch=hatches[0]);
    ax.bar(x_axis1, data1, \
            1.0, align='center', color='none',\
            edgecolor=['k']*len(x_axis1), linewidth=1);

    new_group = ax.bar(x_axis2, data2, \
                1.0, align='center', color='#ffffff',\
                edgecolor=['#88cc00']*len(x_axis1), linewidth=1.5, hatch=hatches[1]);

    ax.bar(x_axis2, data2, \
            1.0, align='center', color='none',\
            edgecolor=['k']*len(x_axis1), linewidth=1);

    org_pct = ax2.plot([1, 4, 7, 10, 13, 16], [5.8, 1.4, 3.9, 3.3, 4.0, 3.68], \
            linestyle='none', color='#8154D1',\
            linewidth=2, markeredgecolor='k', markeredgewidth=1,\
             marker='^', markersize=16)

    # [30.7, 10.9, 21.3, 5.6, 23.8]
    new_pct = ax2.plot([2, 5, 8, 11, 14, 17], [35.3, 33.8, 13.8, 7.7, 28.4, 23.8], \
            linestyle='none', color='#dc5739',\
            linewidth=2, markeredgecolor='k', markeredgewidth=1,\
             marker='o', markersize=14)

    plt.subplots_adjust(left=0.12, bottom=0.15, right=0.90, top=0.75,
                wspace=0.2, hspace=0.2)
    ax.tick_params(axis="y",direction="in", size=8)
    ax.tick_params(axis="x",direction="in")
    ax.set_ylim(1/10.0, 10)
    ax2.set_xlim(0, 18)
    ax2.set_ylim(0, 40)
    ax2.set_yticks([0, 20, 40])

    ax.set_yscale('log')

    plt.arrow(-1.3, 52, 0.3, 0, head_width=0, head_length=0, fc='k',\
             ec='k', lw=1.5, clip_on = False)
    plt.arrow(-1.3, 52, 0, -6, head_width=0.125, head_length=2.5, fc='k',\
             ec='k', lw=1.5, clip_on = False)
    plt.arrow(18.3, 52, -0.3, 0, head_width=0, head_length=0, fc='k',\
             ec='k', lw=1.5, clip_on = False)
    plt.arrow(18.3, 52, 0, -6, head_width=0.125, head_length=2.5, fc='k',\
             ec='k', lw=1.5, clip_on = False)
 
    plt.legend((org_group[0], new_group[0], org_pct[0], new_pct[0]), \
            ('Original','Delay-Aggr.', 'Original','Delay-Aggr.'), \
            bbox_to_anchor=(0.0, 1.01, 1.0, .101), loc=3,
            ncol=2, mode="expand", borderaxespad=0.1, frameon=False, \
            prop={'size': 14}, handletextpad=0.1)

    # ax.set_axisbelow(True)
    plt.xticks([1.5, 4.5, 7.5, 10.5, 13.5, 16.5], \
                ['PointNet++\n(c)', 'PointNet++\n(s)', 'DGCNN\n(c)', \
                'DGCNN\n(s)','F-PointNet', 'AVG.'])

    plt.savefig("runtime_dist.pdf");


def ProfileHardwareEnergy():

    overall_saving = [[4.72, 2.95, 2.00, 1.32, 3.59, 2.92],
                    [0.98, 0.98, 0.81, 0.84, 0.98, 0.92],
                    [0.69, 0.82, 0.69, 0.78, 0.65, 0.73]]

    x_axis_ls = range(1, 7)
    plt.rc('font', size=10)
    ax = plt.figure(figsize=(6, 2)).add_subplot(111)
    ax.set_ylabel('Norn. Energy', fontsize=14)
    
    plt.setp(ax.spines.values(), linewidth=1.5)
    p = [None, None, None, None]
    
    colors = ['#f59153', '#a6a6a6', '#88cc00']
    markercolors = ['#ae774c', '#8154D1', '#dc5739']
    hatches = ['\\\\\\\\\\', '----', '/////', ]
    markers = ['v', 'o']


    tmp_x = [x+0.1 for x in x_axis_ls]
    # ax.text(1.1, 3.05, ("4.7"), ha='center', va='bottom', fontsize=14, color='r')
    # ax.text(5.1, 3.05, ("3.6"), ha='center', va='bottom', fontsize=14, color='r')
    plt.annotate("4.7", xy=(1.1, 3.0), xycoords='data',
             xytext=(1.5, 2.4), textcoords='data',
             arrowprops=dict(arrowstyle="->"))
    plt.annotate("3.6", xy=(5.1, 3.0), xycoords='data',
             xytext=(5.5, 2.4), textcoords='data',
             arrowprops=dict(arrowstyle="->"))

    p[0] = ax.bar(tmp_x, overall_saving[0], 0.25, align='center', color='#ffffff',\
            edgecolor=[colors[0]]*len(x_axis_ls), linewidth=1.5, hatch=hatches[0]);
    ax.bar(tmp_x, overall_saving[0], 0.25, align='center', color='none',\
            edgecolor=['k']*len(x_axis_ls), linewidth=1);

    tmp_x = [x+0.35 for x in x_axis_ls]
    p[1] = ax.bar(tmp_x, overall_saving[1], 0.25, align='center', color='#ffffff',\
            edgecolor=[colors[1]]*len(x_axis_ls), linewidth=1.5, hatch=hatches[1]);
    ax.bar(tmp_x, overall_saving[1], 0.25, align='center', color='none',\
            edgecolor=['k']*len(x_axis_ls), linewidth=1);

    tmp_x = [x+0.6 for x in x_axis_ls]
    p[2] = ax.bar(tmp_x, overall_saving[2], 0.25, align='center', color='#ffffff',\
            edgecolor=[colors[2]]*len(x_axis_ls), linewidth=1.5, hatch=hatches[2]);
    ax.bar(tmp_x, overall_saving[2], 0.25, align='center', color='none',\
            edgecolor=['k']*len(x_axis_ls), linewidth=1);

    ax.plot([0, 8], [1, 1], color='red', linestyle='--', lw=1.5)

    plt.subplots_adjust(left=0.07, bottom=0.20, right=0.98, top=0.85,
                        wspace=0.2, hspace=0.2)
    plt.xticks([1.5, 2.5, 3.5, 4.5, 5.5, 6.5, 7.5], \
                ['PointNet++\n(c)', 'PointNet++\n(s)', 'DGCNN\n(c)', \
                'DGCNN\n(s)','F-PointNet', 'AVG.'])

    plt.annotate("Our Baseline", xy=(3.8, 1.0), xycoords='data',
             xytext=(3.8, 2.4), textcoords='data',
             arrowprops=dict(arrowstyle="->"))

    plt.yticks(range(6))
    ax.tick_params(axis="y",direction="in")
    ax.set_xlim(0.75, 7.0)
    ax.set_ylim(0, 3)
    ax.set_yticks([0.2*i for i in range(0, 15)], minor=True)
    ax.tick_params(axis = 'y', which = 'minor', labelsize = 0, length=4)
    
    legend1 = plt.legend((p[0][0], p[1][0], p[2][0]), \
            ('GPU', 'Mesorasi-SW', 'Mesorasi-HW'), \
            bbox_to_anchor=(0.0, 1.0, 1.0, .1), loc=3,
            ncol=3, mode="expand", borderaxespad=0., frameon=False,  prop={'size': 12})

    ax.grid(color='grey', which='major', axis='y', linestyle='--')
    ax.set_axisbelow(True)
    # ax2.set_axisbelow(True)
    
    plt.savefig("hw_energy.pdf");

def ProfileHardwareSpeedup():
    # initialize the array from the result first.
    overall_speedup = [[0.37, 0.42, 0.56, 0.81, 0.36, 0.50],
                        [1.19, 1.14, 1.40, 1.21, 1.15, 1.22],
                        [2.20, 1.50, 1.62, 1.28, 1.42, 1.60]]
    limit = 2

    x_axis_ls = range(1, 7)
    plt.rc('font', size=10)
    ax = plt.figure(figsize=(6, 2)).add_subplot(111)
    ax.set_ylabel('Speedup', fontsize=14)
    # ax2 = ax.twinx()
    # ax2.set_ylabel('Energy\nReduction (%)', fontsize=14)
    
    
    plt.setp(ax.spines.values(), linewidth=1.5)
    p = [None, None, None, None]
    
    colors = ['#f59153', '#a6a6a6', '#88cc00']
    markercolors = ['#ae774c', '#8154D1', '#dc5739']
    hatches = ['\\\\\\\\\\', '----', '/////', ]
    markers = ['v', 'o']

    ax.plot([0, 8], [1, 1], color='red', linestyle='--', lw=1.5)

    tmp_x = [x+0.1 for x in x_axis_ls]
    p[0] = ax.bar(tmp_x, overall_speedup[0], 0.25, align='center', color='#ffffff',\
            edgecolor=[colors[0]]*len(x_axis_ls), linewidth=1.5, hatch=hatches[0]);
    ax.bar(tmp_x, overall_speedup[0], 0.25, align='center', color='none',\
            edgecolor=['k']*len(x_axis_ls), linewidth=1);

    tmp_x = [x+0.35 for x in x_axis_ls]
    p[1] = ax.bar(tmp_x, overall_speedup[1], 0.25, align='center', color='#ffffff',\
            edgecolor=[colors[1]]*len(x_axis_ls), linewidth=1.5, hatch=hatches[1]);
    ax.bar(tmp_x, overall_speedup[1], 0.25, align='center', color='none',\
            edgecolor=['k']*len(x_axis_ls), linewidth=1);

    tmp_x = [x+0.60 for x in x_axis_ls]
    # ax.text(1.6, 2.04, ("2.2"), ha='center', va='bottom', fontsize=14, color='r')
    plt.annotate("2.2", xy=(1.6, 2.0), xycoords='data',
             xytext=(1.9, 1.8), textcoords='data',
             arrowprops=dict(arrowstyle="->"))
    p[2] = ax.bar(tmp_x, overall_speedup[2], 0.25, align='center', color='#ffffff',\
            edgecolor=[colors[2]]*len(x_axis_ls), linewidth=1.5, hatch=hatches[2]);
    ax.bar(tmp_x, overall_speedup[2], 0.25, align='center', color='none',\
            edgecolor=['k']*len(x_axis_ls), linewidth=1);

    plt.annotate("Our Baseline", xy=(5.8, 1.0), xycoords='data',
             xytext=(5.8, 1.7), textcoords='data',
             arrowprops=dict(arrowstyle="->"))

    plt.subplots_adjust(left=0.07, bottom=0.20, right=0.98, top=0.85,
                        wspace=0.2, hspace=0.2)

    plt.xticks([1.5, 2.5, 3.5, 4.5, 5.5, 6.5, 7.5], \
                ['PointNet++\n(c)', 'PointNet++\n(s)', 'DGCNN\n(c)', \
                'DGCNN\n(s)','F-PointNet', 'AVG.'])

    ax.tick_params(axis="y",direction="in")

    ax.set_xlim(0.75, 7.0)
    ax.set_ylim(0, limit)
    ax.set_yticks(range(limit))
    ax.set_yticks([0.1*limit*i for i in range(0, 10)], minor=True)
    ax.tick_params(axis = 'y', which = 'minor', labelsize = 0, length=4)

    legend1 = plt.legend((p[0][0], p[1][0], p[2][0]), \
            ('GPU', 'Mesorasi-SW', 'Mesorasi-HW'), \
            bbox_to_anchor=(0.0, 1.0, 1.0, .1), loc=3,
            ncol=3, mode="expand", borderaxespad=0., frameon=False,  prop={'size': 12})


    ax.grid(color='grey', which='major', axis='y', linestyle='--')
    ax.set_axisbelow(True)
    # ax2.set_axisbelow(True)
    
    plt.savefig("hw_speedup.pdf")


def ProfileNSESpeedup():

    overall_speedup = [[0.23, 0.17, 0.23, 0.19, 0.18, 0.20],
                        [1.13, 1.16, 2.65, 2.42, 1.24, 1.72],
                        [3.71, 3.06, 7.14, 5.07, 2.08, 4.21]]
    limit = 5

    x_axis_ls = range(1, 7)
    plt.rc('font', size=10)
    ax = plt.figure(figsize=(6, 2)).add_subplot(111)
    ax.set_ylabel('Speedup', fontsize=14)
    # ax2 = ax.twinx()
    # ax2.set_ylabel('Energy\nReduction (%)', fontsize=14)
    # ax.text(1.6, 2.04, ("2.2"), ha='center', va='bottom', fontsize=14, color='r')
    plt.annotate("7.1", xy=(3.6, 5.0), xycoords='data',
             xytext=(3.9, 4.2), textcoords='data',
             arrowprops=dict(arrowstyle="->"))
    plt.annotate("5.1", xy=(4.6, 5.0), xycoords='data',
             xytext=(4.9, 4.2), textcoords='data',
             arrowprops=dict(arrowstyle="->"))
    
    
    plt.setp(ax.spines.values(), linewidth=1.5)
    p = [None, None, None, None]
    
    colors = ['#f59153', '#a6a6a6', '#88cc00']
    markercolors = ['#ae774c', '#8154D1', '#dc5739']
    hatches = ['\\\\\\\\\\', '----', '/////', ]
    markers = ['v', 'o']

    ax.plot([0, 8], [1, 1], color='red', linestyle='--', lw=1.5)

    tmp_x = [x+0.1 for x in x_axis_ls]
    p[0] = ax.bar(tmp_x, overall_speedup[0], 0.25, align='center', color='#ffffff',\
            edgecolor=[colors[0]]*len(x_axis_ls), linewidth=1.5, hatch=hatches[0]);
    ax.bar(tmp_x, overall_speedup[0], 0.25, align='center', color='none',\
            edgecolor=['k']*len(x_axis_ls), linewidth=1);

    tmp_x = [x+0.35 for x in x_axis_ls]
    p[1] = ax.bar(tmp_x, overall_speedup[1], 0.25, align='center', color='#ffffff',\
            edgecolor=[colors[1]]*len(x_axis_ls), linewidth=1.5, hatch=hatches[1]);
    ax.bar(tmp_x, overall_speedup[1], 0.25, align='center', color='none',\
            edgecolor=['k']*len(x_axis_ls), linewidth=1);

    tmp_x = [x+0.60 for x in x_axis_ls]
    
    p[2] = ax.bar(tmp_x, overall_speedup[2], 0.25, align='center', color='#ffffff',\
            edgecolor=[colors[2]]*len(x_axis_ls), linewidth=1.5, hatch=hatches[2]);
    ax.bar(tmp_x, overall_speedup[2], 0.25, align='center', color='none',\
            edgecolor=['k']*len(x_axis_ls), linewidth=1);

    # plt.annotate("Our Baseline", xy=(5.0, 1.0), xycoords='data',
    #          xytext=(5.0, 2.8), textcoords='data',
    #          arrowprops=dict(arrowstyle="->"))

    plt.subplots_adjust(left=0.07, bottom=0.20, right=0.98, top=0.85,
                        wspace=0.2, hspace=0.2)

    plt.xticks([1.5, 2.5, 3.5, 4.5, 5.5, 6.5, 7.5], \
                ['PointNet++\n(c)', 'PointNet++\n(s)', 'DGCNN\n(c)', \
                'DGCNN\n(s)','F-PointNet', 'AVG.'])

    ax.tick_params(axis="y",direction="in")

    ax.set_xlim(0.75, 7.0)
    ax.set_ylim(0, limit)
    ax.set_yticks(range(limit+1))
    ax.set_yticks([0.1*limit*i for i in range(0, 9)], minor=True)
    ax.tick_params(axis = 'y', which = 'minor', labelsize = 0, length=4)

    legend1 = plt.legend((p[0][0], p[1][0], p[2][0]), \
            ('GPU', 'Mesorasi-SW', 'Mesorasi-HW'), \
            bbox_to_anchor=(0.0, 1.0, 1.0, .1), loc=3,
            ncol=3, mode="expand", borderaxespad=0., frameon=False,  prop={'size': 12})


    ax.grid(color='grey', which='major', axis='y', linestyle='--')
    ax.set_axisbelow(True)
    # ax2.set_axisbelow(True)
    
    # plt.savefig("hw_speedup.pdf");
    plt.savefig("nse_speedup.pdf");


def SystolicArraySpeedUp():
    # initialize the array from the result first.
    data = [4.90, 3.36, 2.67, 1.92, 8.12, 4.19]
    overall_saving = [79.66, 71.69, 69.75, 59.79, 84.88, 73.15]


    x_axis_ls = range(1, 7)
    plt.rc('font', size=16)
    ax = plt.figure(figsize=(4, 3)).add_subplot(111)
    ax.set_ylabel('Speedup', fontsize=16)
    ax2 = ax.twinx()
    ax2.set_ylabel('Energy Reduction (%)', fontsize=16)
    ax.grid(color='grey', which='major', axis='y', linestyle='--')
    ax.set_axisbelow(True)
    
    plt.setp(ax.spines.values(), linewidth=1.5)
    markers = ['o', 'v']

    p1 = ax.bar(x_axis_ls, data, 0.5, align='center', color='#ffffff',\
            edgecolor=['#88cc00']*len(x_axis_ls), linewidth=1.5, hatch='/////');
    ax.bar(x_axis_ls, data, 0.5, align='center', color='none',\
            edgecolor=['k']*len(x_axis_ls), linewidth=1);
    p2 = ax2.plot(x_axis_ls, overall_saving, linestyle='none', color='#dc5739',\
            linewidth=2, markeredgecolor='k', markeredgewidth=1,\
             marker='o', markersize=14)

    ax.tick_params(axis="y",direction="in")

    plt.subplots_adjust(left=0.15, bottom=0.35, right=0.80, top=0.88,
                        wspace=0.1, hspace=0.1)

    plt.legend((p1[0], p2[0]), ('Speedup', 'Energy'), \
            bbox_to_anchor=(-0.05, 1.03, 1.1, .101), loc=3,
            ncol=2, mode="expand", borderaxespad=0., frameon=False,  prop={'size': 14})


    ax.set_xlim(0.5, 6.50)
    ax.set_ylim(0, 10)
    ax2.set_ylim(0, 100)
    ax.set_xticks(x_axis_ls)
    ax.set_xticklabels(['PointNet++ (c)', 'PointNet++ (s)', 'DGCNN (c)', \
                'DGCNN (s)','F-PointNet', 'AVG.'], rotation=45, size=14)
    
    plt.savefig("systolic_speedup.pdf");

def GroupSpeedUp():
    # initialize the array from the result first.
    data = [6.57, 6.28, 12.49, 7.73, 1.80, 6.98]
    overall_saving = [99] * 6


    x_axis_ls = range(1, 7)
    plt.rc('font', size=16)
    ax = plt.figure(figsize=(4, 3)).add_subplot(111)
    ax.set_ylabel('Speedup', fontsize=16)
    ax2 = ax.twinx()
    ax2.set_ylabel('Energy Reduction (%)', fontsize=16)
    ax.grid(color='grey', which='major', axis='y', linestyle='--')
    ax.set_axisbelow(True)
    
    plt.setp(ax.spines.values(), linewidth=1.5)
    markers = ['o', 'v']

    p1 = ax.bar(x_axis_ls, data, 0.5, align='center', color='#ffffff',\
            edgecolor=['#88cc00']*len(x_axis_ls), linewidth=1.5, hatch='/////');
    ax.bar(x_axis_ls, data, 0.5, align='center', color='none',\
            edgecolor=['k']*len(x_axis_ls), linewidth=1);
    p2 = ax2.plot(x_axis_ls, overall_saving, linestyle='none', color='#dc5739',\
            linewidth=2, markeredgecolor='k', markeredgewidth=1,\
             marker='o', markersize=14)

    ax.tick_params(axis="y",direction="in")

    plt.subplots_adjust(left=0.15, bottom=0.35, right=0.80, top=0.88,
                        wspace=0.1, hspace=0.1)

    plt.legend((p1[0], p2[0]), ('Speedup', 'Energy'), \
            bbox_to_anchor=(-0.05, 1.03, 1.1, .101), loc=3,
            ncol=2, mode="expand", borderaxespad=0., frameon=False,  prop={'size': 14})

    ax.set_xlim(0.5, 6.50)
    ax.set_ylim(0, 15)
    ax.set_yticks([0, 3, 6, 9, 12, 15])
    ax2.set_ylim(0, 100)
    ax.set_xticks(x_axis_ls)
    ax.set_xticklabels(['PointNet++ (c)', 'PointNet++ (s)', 'DGCNN (c)', \
                'DGCNN (s)','F-PointNet', 'AVG.'], rotation=45, size=14)
    
    plt.savefig("group_speedup.pdf");



def SystolicArrayProfile():
    # initialize the array from the result first.
    speedup = [[3.26, 3.37, 3.40, 3.68, 3.71, 3.76],
                [2.75, 1.51, 1.29, 1.20, 1.19, 1.19]]
    energy = [[0.29, 0.28, 0.28, 0.27, 0.27, 0.27],
                [0.82, 0.82, 0.81, 0.81, 0.79, 0.77]]


    x_axis_ls = [ i+0.5 for i in range(1, 7)]
    plt.rc('font', size=16)
    ax = plt.figure(figsize=(4, 3)).add_subplot(111)
    ax.set_ylabel('Speedup', fontsize=16)
    ax.set_xlabel('SA Size', fontsize=16)
    ax2 = ax.twinx()
    ax2.set_ylabel('Norm. Energy', fontsize=16)
    ax.grid(color='grey', which='major', axis='y', linestyle='--')
    ax.set_axisbelow(True)
    
    plt.setp(ax.spines.values(), linewidth=1.5)
    markers = ['o', 'v']

    # p1 = ax.plot(x_axis_ls, speedup[0], linestyle='--', color='#bf5aed', linewidth=1.5,
    #     markeredgecolor='k', markeredgewidth=1, marker='^', markersize=8)
    p2 = ax.plot(x_axis_ls, speedup[1], color='#88cc00', linewidth=1.5, 
        markeredgecolor='k', markeredgewidth=1, marker='^', markersize=14)
    # p3 = ax2.plot(x_axis_ls,energy[0], linestyle='--', color='#bdd3ff', linewidth=1.5,
    #         markeredgecolor='k', markeredgewidth=1, marker='o', markersize=8)
    p4 = ax2.plot(x_axis_ls,energy[1], color='#f59153', linewidth=2, \
            markeredgecolor='k', markeredgewidth=1, marker='o', markersize=14)
    # markeredgewidth=1,marker='o', markersize=14)

    ax.tick_params(axis="y",direction="in")

    plt.subplots_adjust(left=0.18, bottom=0.22, right=0.83, top=0.85,
                        wspace=0.1, hspace=0.1)

    plt.legend((p2[0], p4[0]), ('Speedup', 'Energy'), \
            bbox_to_anchor=(-0.05, 1.03, 1.1, .101), loc=3,
            ncol=2, mode="expand", borderaxespad=0., frameon=False,  prop={'size': 14})

    ax.set_xlim(1, 7)
    ax.set_ylim(0, 3)
    ax2.set_ylim(0.4, 1)
    ax.set_xticks(x_axis_ls)
    ax.set_xticklabels(['8x8', '16x16', '24x24', '32x32','40x40', '48x48'], rotation=20, size=14)
    
    plt.savefig("systolic_profile.pdf");

def profile_au():
    y = ["8", "16", "32", "64", "128", "256"]
    x = ["3", "6", "12", "24", "48", "96"]

    # Flow-Net-C
    res = np.array([[31.77, 15.89, 7.95, 4.10, 2.17, 2.17],
                    [15.89, 7.95, 3.98, 2.05, 1.09, 1.09],
                    [7.95, 3.98, 1.99, 1.03, 0.55, 0.55],
                    [3.98, 1.99, 1.00, 0.52, 0.28, 0.28],
                    [1.99, 1.00, 0.50, 0.26, 0.14, 0.14],
                    [1.00, 0.50, 0.26, 0.14, 0.08, 0.08]])

    # print(res)
    res = np.array(res)
    fig, ax = plt.subplots()
    ax.set_xlabel('NIT Buffer Size (KB)', fontsize=32)
    ax.set_ylabel('PFT Buffer Size (KB)', fontsize=32)
    plt.rc('font', size=32)
    plt.tick_params(axis='both', which='major', labelsize=32)
    im, cbar = heatmap(res, y, x, ax=ax, 
                   cmap=cmap_name, cbarlabel="Norm. Energy",
                   norm=matplotlib.colors.Normalize(vmin=0, vmax=4))

    texts = annotate_heatmap(im, valfmt="{x:.1f}")

    fig.tight_layout()
    plt.subplots_adjust(left=-0.05, bottom=0.15, right=0.99, top=0.95,
        wspace=0.0, hspace=0.0)
    plt.savefig("au_profile.pdf");

cmap_name="Reds"
def heatmap(data, row_labels, col_labels, ax=None,
            cbar_kw={}, cbarlabel="", **kwargs):
    """
    Create a heatmap from a numpy array and two lists of labels.

    Arguments:
        data       : A 2D numpy array of shape (N,M)
        row_labels : A list or array of length N with the labels
                     for the rows
        col_labels : A list or array of length M with the labels
                     for the columns
    Optional arguments:
        ax         : A matplotlib.axes.Axes instance to which the heatmap
                     is plotted. If not provided, use current axes or
                     create a new one.
        cbar_kw    : A dictionary with arguments to
                     :meth:`matplotlib.Figure.colorbar`.
        cbarlabel  : The label for the colorbar
    All other arguments are directly passed on to the imshow call.
    """

    if not ax:
        ax = plt.gca()

    plt.rc('font', size=26)
    # Plot the heatmap
    im = ax.imshow(data, **kwargs)

    # Create colorbar
    cbar = ax.figure.colorbar(im, ax=ax, **cbar_kw)
    cbar.ax.set_ylabel(cbarlabel, rotation=-90, va="bottom")

    # We want to show all ticks...
    ax.set_xticks(np.arange(data.shape[1]))
    ax.set_yticks(np.arange(data.shape[0]))
    # ... and label them with the respective list entries.
    ax.set_xticklabels(col_labels)
    ax.set_yticklabels(row_labels)

    # Let the horizontal axes labeling appear on top.
    ax.tick_params(top=False, bottom=True,
                   labeltop=False, labelbottom=True)

    # Rotate the tick labels and set their alignment.
    plt.setp(ax.get_xticklabels(), rotation=0, ha="right",
             rotation_mode="anchor")

    # Turn spines off and create white grid.
    for edge, spine in ax.spines.items():
        spine.set_visible(False)

    ax.set_xticks(np.arange(data.shape[1]+1)-.5, minor=True)
    ax.set_yticks(np.arange(data.shape[0]+1)-.5, minor=True)
    ax.grid(which="minor", color="w", linestyle='-', linewidth=3)
    ax.tick_params(which="minor", bottom=False, left=False)


    # # Loop over data dimensions and create text annotations.
    # for i in range(len(data)):
    #     for j in range(len(data[0])):
    #         text = ax.text(j, i, data[i, j],
    #                        ha="center", va="center", color="k")

    return im, cbar



def annotate_heatmap(im, data=None, valfmt="{x:.2f}",
                     textcolors=["black", "white"],
                     threshold=None, **textkw):
    """
    A function to annotate a heatmap.

    Parameters
    ----------
    im
        The AxesImage to be labeled.
    data
        Data used to annotate.  If None, the image's data is used.  Optional.
    valfmt
        The format of the annotations inside the heatmap.  This should either
        use the string format method, e.g. "$ {x:.2f}", or be a
        `matplotlib.ticker.Formatter`.  Optional.
    textcolors
        A list or array of two color specifications.  The first is used for
        values below a threshold, the second for those above.  Optional.
    threshold
        Value in data units according to which the colors from textcolors are
        applied.  If None (the default) uses the middle of the colormap as
        separation.  Optional.
    **kwargs
        All other arguments are forwarded to each call to `text` used to create
        the text labels.
    """

    if not isinstance(data, (list, np.ndarray)):
        data = im.get_array()

    # Normalize the threshold to the images color range.
    if threshold is not None:
        threshold = im.norm(threshold)
    else:
        threshold = im.norm(data.max())/2.

    # Set default alignment to center, but allow it to be
    # overwritten by textkw.
    kw = dict(horizontalalignment="center",
              verticalalignment="center")
    kw.update(textkw)

    # Get the formatter in case a string is supplied
    if isinstance(valfmt, str):
        valfmt = matplotlib.ticker.StrMethodFormatter(valfmt)

    # Loop over the data and create a `Text` for each "pixel".
    # Change the text's color depending on the data.
    texts = []
    for i in range(data.shape[0]):
        for j in range(data.shape[1]):
            kw.update(color=textcolors[int(im.norm(data[i, j]) > threshold)])
            text = im.axes.text(j, i, valfmt(data[i, j], None), **kw)
            texts.append(text)

    return texts


# PlotAcc()
# ProfileSoftwareSpeedupEnergy()
# OpsReduction()
# PlotLayerOps()
# PlotPointNet()
# PlotTimeDist()
# ProfileHardwareEnergy()
# ProfileHardwareSpeedup()
# SystolicArraySpeedUp()
# GroupSpeedUp()
# SystolicArrayProfile()
# profile_au()
# TotalOps()
# ProfileNSESpeedup()

PlotPointNet()



==> Mesorasi_ Enabling Efficient Point Cloud Analytics via Delayed-Aggregation/scripts/plot2.py <==
import matplotlib.pyplot as plt
import numpy as np
from matplotlib.ticker import FormatStrFormatter
from scipy.integrate import cumtrapz
from scipy.stats import norm
import pickle
'''
	plot script for:
	figure 4, 5, 6, 7
'''
def figure7_macops():
    # initialize the array from the result first.
    # data = [ i/(1.0*10**9) for i in \
    # [84781440, 45047808, 290252800, 837527552, 1016856576, 1325672448, 4312207360, 1264730368]]
    data = [ i/(1.0*10**9) for i in \
   [7034025984, 3112003104, 36733834240, \
    186526745600, 185725730816, 271232000003, 315962614784, 155307746816]]

    x_axis_ls = range(1, 9)
    plt.rc('font', size=22)

    ax = plt.figure(figsize=(6, 4.5)).add_subplot(111)
    
    ax.set_ylabel('MAC Ops (GOPS)', fontsize=22)
    ax.grid(color='grey', which='major', axis='y', linestyle='--')

    ax.set_axisbelow(True)
    ax.set_yscale('log')
    plt.setp(ax.spines.values(), linewidth=2.2)
    
    colors = ['#F59153', '#88CC00', '#A6A6A6']
    markercolors = ['#DC5739', '#8154D1', '#AE774C']
    hatches = ['/////', '\\\\\\\\\\', '----']
    markers = ['o', 'v']
    p1 = ax.bar(x_axis_ls, data, 0.5, align='center', color='#FFFFFF',\
            edgecolor=[colors[1]]*len(x_axis_ls), linewidth=2, hatch=hatches[0]);
    p2 = ax.bar(x_axis_ls[0:3], data[0:3], 0.5, align='center', color='#FFFFFF',\
            edgecolor=[colors[2]]*len(x_axis_ls[0:3]), linewidth=2, hatch=hatches[0]);
    ax.bar(x_axis_ls, data, 0.5, align='center', color='none',\
            edgecolor=['k']*len(x_axis_ls), linewidth=1);
    ax.plot([3.5, 3.5], [10**0, 10**3], color='grey', linestyle='--', lw=2)
    # plt.xticks(x_axis_ls, ['#1','#2', '#3','#4','#5'])
    # ['PointNet\n(cls)', 'DGCNN\n(cls)', 'PointNet\n(seg)', 'DGCNN\n(seg)','F-Point\nNet++']
    # ax.tick_params(axis="y",direction="in")

    ax.set_xlim(0.5, 8.50)
    ax.set_ylim(10**0, 10**3)

    ax.tick_params(which = 'both', direction = 'in', width=1.5, length=4, pad=10.0)
    ax.tick_params(axis = 'y', which = 'minor', labelsize = 0, length=4)

    plt.xticks(x_axis_ls, ['YOLOv2', 'AlexNet', 'ResNet-50', 'PointNet++ (c)', 'PointNet++ (s)', 'DGCNN (c)', \
                'DGCNN (s)','F-PointNet'], rotation=45, size=20)
    
    plt.legend((p2[0], p1[0]), \
            ('CNNs', 'Point Cloud Algo.'), \
            bbox_to_anchor=(0., 1.01, 1., .101), loc=3, \
            handletextpad = 0.45, borderpad = 0.30, \
            ncol=2, mode="expand", borderaxespad=0., frameon=False,  prop={'size': 18})
    
    plt.subplots_adjust(left=0.18, bottom=0.39, right=0.95, top=0.90,
                        wspace=0.1, hspace=0.1)
    plt.savefig("mac_ops.pdf");

def figure6_pt_use():
	# figures
	#
	plt.rcParams['figure.figsize'] = 10, 10
	plt.rcParams.update({'font.size': 52, 'font.family': 'Arial'})
	plt.rcParams['patch.linewidth'] = 0.5
	# fig = plt.figure(figsize=(12, 12.5))
	# ax = plt.subplot(211)

	fig, axs = plt.subplots(2)

	for ax in axs:
		plt.setp(ax.spines.values(), linewidth=4.5)
		# ax.tick_params(axis='x', pad=10)
		# ax.tick_params(axis='y', pad=10)
		ax.tick_params(which = 'both', direction = 'in', width=2.5, length=20, pad=10.0)
		ax.tick_params(axis = 'y', which = 'minor', labelsize = 0, length=4)
		ax.xaxis.labelpad = 20
		ax.yaxis.labelpad = 20

		ax.grid(which='major', axis='y', linewidth=2, linestyle='--')
		ax.set_axisbelow(True)

		# ax.set_ylabel('Num. of Points', fontsize=52) # fontweight='bold'

		ax.set_yticks(np.arange(0, 301, 100))
		ax.set_ylim(0, 300)

		### DGCNN

	List = [([2, 1, 2, 9, 12, 32, 63, 123, 169, 204, 158, 125, 58, 37, 20, 7, 2],
	[11, 12, 13, 14, 15, 16, 17, 18, 19, 20, 21, 22, 23, 24, 25, 26, 27]),
	([6, 7, 3, 4, 3, 4, 11, 42, 70, 83, 104, 118, 131, 120, 89, 69, 51, 40, 34, 14, 10, 5, 4, 2],
	[8, 9, 10, 11, 12, 13, 14, 15, 16, 17, 18, 19, 20, 21, 22, 23, 24, 25, 26, 27, 28, 29, 30, 31]),
	([1, 4, 2, 6, 11, 21, 33, 46, 91, 125, 146, 140, 109, 83, 51, 53, 28, 24, 24, 12, 5, 2, 4, 1, 1, 1],
	[9, 10, 11, 12, 13, 14, 15, 16, 17, 18, 19, 20, 21, 22, 23, 24, 25, 26, 27, 28, 29, 30, 31, 32, 34, 35]),
	([1, 1, 3, 9, 15, 36, 75, 124, 193, 179, 144, 101, 60, 31, 20, 12, 9, 7, 3, 1],
	[10, 11, 13, 14, 15, 16, 17, 18, 19, 20, 21, 22, 23, 24, 25, 26, 27, 28, 29, 31]),
	([2, 4, 4, 2, 2, 2, 2, 1, 6, 10, 25, 69, 102, 180, 186, 168, 108, 73, 32, 22, 9, 6, 5, 1, 3],
	[4, 5, 6, 7, 9, 10, 12, 13, 14, 15, 16, 17, 18, 19, 20, 21, 22, 23, 24, 25, 26, 27, 28, 29, 30]),
	([1, 1, 3, 6, 13, 24, 21, 29, 68, 114, 142, 175, 139, 113, 66, 47, 31, 10, 13, 6, 1, 1],
	[8, 10, 11, 12, 13, 14, 15, 16, 17, 18, 19, 20, 21, 22, 23, 24, 25, 26, 27, 28, 30, 32]),

	([2, 1, 2, 2, 8, 8, 13, 13, 24, 57, 123, 168, 193, 141, 103, 75, 47, 22, 11, 7, 4],
	[8, 9, 10, 11, 12, 13, 14, 15, 16, 17, 18, 19, 20, 21, 22, 23, 24, 25, 26, 27, 28]),

	([1, 5, 12, 30, 54, 115, 204, 213, 179, 101, 55, 27, 18, 5, 4, 1],
	[13, 14, 15, 16, 17, 18, 19, 20, 21, 22, 23, 24, 25, 26, 27, 31]),


	([2, 2, 1, 10, 20, 33, 61, 92, 104, 153, 126, 124, 86, 64, 40, 51, 28, 15, 7, 1, 3, 1],
	[10, 11, 12, 13, 14, 15, 16, 17, 18, 19, 20, 21, 22, 23, 24, 25, 26, 27, 28, 29, 30, 31]),

	([2, 1, 8, 16, 27, 42, 80, 116, 133, 184, 133, 98, 81, 46, 28, 18, 7, 3, 1],
	[11, 12, 13, 14, 15, 16, 17, 18, 19, 20, 21, 22, 23, 24, 25, 26, 27, 28, 29]),

	([1, 4, 13, 21, 25, 46, 41, 45, 49, 57, 59, 76, 101, 78, 80, 92, 72, 55, 44, 27, 11, 6, 4, 5, 6, 2, 2, 1, 1],
	[8, 9, 10, 11, 12, 13, 14, 15, 16, 17, 18, 19, 20, 21, 22, 23, 24, 25, 26, 27, 28, 29, 30, 31, 32, 33, 35, 36, 38]),

	([2, 4, 8, 12, 14, 11, 23, 51, 77, 78, 87, 94, 126, 108, 81, 69, 44, 36, 27, 21, 15, 16, 6, 3, 4, 3, 1, 1, 1, 1],
	[8, 9, 10, 11, 12, 13, 14, 15, 16, 17, 18, 19, 20, 21, 22, 23, 24, 25, 26, 27, 28, 29, 30, 31, 32, 33, 34, 35, 36, 37]),

	([1, 4, 7, 11, 16, 13, 17, 21, 39, 49, 74, 93, 117, 136, 91, 84, 69, 36, 42, 34, 22, 9, 12, 10, 8, 6, 2, 1],
	[6, 8, 9, 10, 11, 12, 13, 14, 15, 16, 17, 18, 19, 20, 21, 22, 23, 24, 25, 26, 27, 28, 29, 30, 31, 32, 33, 34]),

	([2, 14, 38, 106, 211, 269, 226, 110, 36, 11, 1],
	[15, 16, 17, 18, 19, 20, 21, 22, 23, 24, 25]),

	([3, 3, 20, 16, 31, 30, 73, 99, 154, 148, 151, 113, 75, 53, 25, 20, 7, 2, 1],
	[11, 12, 13, 14, 15, 16, 17, 18, 19, 20, 21, 22, 23, 24, 25, 26, 27, 28, 29]),

	([2, 5, 12, 7, 12, 40, 70, 137, 172, 154, 149, 106, 64, 34, 29, 15, 6, 2, 4, 2, 1, 1],
	[10, 12, 13, 14, 15, 16, 17, 18, 19, 20, 21, 22, 23, 24, 25, 26, 27, 28, 29, 30, 31, 33]),

	([7, 7, 6, 22, 27, 29, 30, 50, 57, 81, 127, 126, 103, 83, 87, 57, 51, 31, 19, 11, 5, 5, 1, 2],
	[9, 10, 11, 12, 13, 14, 15, 16, 17, 18, 19, 20, 21, 22, 23, 24, 25, 26, 27, 28, 29, 30, 31, 32]),

	([1, 2, 3, 2, 6, 10, 16, 33, 30, 40, 51, 76, 82, 110, 102, 108, 84, 74, 53, 36, 41, 23, 16, 12, 2, 3, 3, 1, 2, 2],
	[6, 7, 8, 9, 10, 11, 12, 13, 14, 15, 16, 17, 18, 19, 20, 21, 22, 23, 24, 25, 26, 27, 28, 29, 30, 31, 32, 33, 34, 35]),

	([1, 1, 3, 12, 13, 11, 20, 19, 30, 57, 54, 71, 90, 108, 105, 71, 73, 55, 56, 45, 37, 32, 22, 11, 6, 6, 1, 5, 3, 2, 2, 2],
	[6, 7, 8, 9, 10, 11, 12, 13, 14, 15, 16, 17, 18, 19, 20, 21, 22, 23, 24, 25, 26, 27, 28, 29, 30, 31, 32, 33, 34, 36, 37, 38]),

	([1, 1, 2, 2, 3, 3, 6, 9, 17, 23, 55, 95, 102, 128, 162, 130, 79, 84, 42, 21, 18, 11, 9, 4, 8, 4, 2, 1, 2],
	[6, 7, 8, 9, 10, 11, 12, 13, 14, 15, 16, 17, 18, 19, 20, 21, 22, 23, 24, 25, 26, 27, 28, 29, 30, 31, 32, 33, 34]),

	([2, 3, 2, 6, 10, 13, 16, 39, 44, 59, 87, 83, 111, 91, 104, 75, 63, 61, 59, 34, 26, 22, 9, 3, 1, 1],
	[7, 8, 9, 10, 11, 12, 13, 14, 15, 16, 17, 18, 19, 20, 21, 22, 23, 24, 25, 26, 27, 28, 29, 30, 31, 32]),

	([3, 11, 5, 15, 9, 19, 19, 35, 33, 33, 25, 59, 73, 112, 110, 86, 84, 59, 52, 51, 33, 28, 23, 17, 13, 8, 2, 3, 2, 1, 1],
	[6, 7, 8, 9, 10, 11, 12, 13, 14, 15, 16, 17, 18, 19, 20, 21, 22, 23, 24, 25, 26, 27, 28, 29, 30, 31, 32, 33, 34, 35, 37]),

	([1, 1, 2, 1, 14, 22, 22, 26, 29, 54, 100, 110, 159, 171, 146, 67, 50, 17, 16, 10, 1, 5],
	[8, 9, 10, 11, 12, 13, 14, 15, 16, 17, 18, 19, 20, 21, 22, 23, 24, 25, 26, 27, 28, 29]),

	([5, 3, 9, 16, 23, 20, 27, 45, 56, 75, 97, 87, 127, 76, 77, 70, 57, 49, 26, 28, 16, 8, 12, 6, 4, 3, 1, 1],
	[8, 9, 10, 11, 12, 13, 14, 15, 16, 17, 18, 19, 20, 21, 22, 23, 24, 25, 26, 27, 28, 29, 30, 31, 32, 33, 34, 36]),

	([5, 15, 41, 72, 104, 121, 117, 113, 124, 86, 92, 47, 35, 30, 9, 6, 7],
	[13, 14, 15, 16, 17, 18, 19, 20, 21, 22, 23, 24, 25, 26, 27, 28, 29]),

	([1, 6, 24, 37, 94, 125, 182, 175, 146, 92, 56, 19, 19, 13, 15, 13, 4, 2, 1],
	[13, 14, 15, 16, 17, 18, 19, 20, 21, 22, 23, 24, 25, 26, 27, 28, 29, 30, 33]),

	([1, 2, 1, 8, 29, 56, 76, 70, 98, 111, 113, 117, 108, 84, 64, 38, 24, 14, 2, 4, 1, 3],
	[9, 11, 12, 13, 14, 15, 16, 17, 18, 19, 20, 21, 22, 23, 24, 25, 26, 27, 28, 29, 30, 31]),

	([1, 1, 9, 5, 4, 12, 11, 27, 23, 37, 49, 64, 96, 94, 113, 102, 107, 98, 67, 48, 17, 9, 5, 4, 7, 3, 6, 1, 2, 1, 1],
	[6, 7, 8, 9, 10, 11, 12, 13, 14, 15, 16, 17, 18, 19, 20, 21, 22, 23, 24, 25, 26, 27, 28, 29, 30, 31, 32, 33, 35, 36, 39]),

	([1, 2, 2, 9, 22, 39, 92, 102, 116, 89, 112, 95, 98, 75, 66, 38, 27, 23, 8, 7, 1],
	[9, 11, 12, 13, 14, 15, 16, 17, 18, 19, 20, 21, 22, 23, 24, 25, 26, 27, 28, 29, 30]),

	([1, 1, 5, 7, 13, 33, 47, 65, 88, 127, 91, 81, 108, 102, 77, 68, 48, 23, 20, 7, 3, 3, 4, 1, 1],
	[8, 9, 11, 12, 13, 14, 15, 16, 17, 18, 19, 20, 21, 22, 23, 24, 25, 26, 27, 28, 29, 30, 31, 32, 35]),

	([1, 2, 1, 4, 2, 8, 9, 5, 11, 11, 26, 64, 115, 167, 192, 165, 109, 46, 24, 12, 13, 5, 7, 9, 6, 5, 1, 2, 1, 1],
	[6, 7, 8, 9, 10, 11, 12, 13, 14, 15, 16, 17, 18, 19, 20, 21, 22, 23, 24, 25, 26, 27, 28, 29, 30, 31, 32, 33, 34, 35]),

	([1, 2, 7, 8, 8, 20, 18, 22, 41, 48, 74, 91, 93, 83, 68, 66, 61, 78, 40, 48, 31, 36, 25, 13, 9, 3, 9, 11, 6, 3, 1],
	[4, 7, 8, 9, 10, 11, 12, 13, 14, 15, 16, 17, 18, 19, 20, 21, 22, 23, 24, 25, 26, 27, 28, 29, 30, 31, 32, 33, 34, 35, 36]),

	([1, 1, 3, 13, 24, 20, 48, 39, 49, 68, 108, 114, 116, 89, 70, 50, 55, 41, 35, 23, 17, 15, 12, 8, 4, 1],
	[8, 9, 10, 11, 12, 13, 14, 15, 16, 17, 18, 19, 20, 21, 22, 23, 24, 25, 26, 27, 28, 29, 30, 31, 32, 33])]


### Pointnet2
###

	List2 = [([1, 2, 1, 1, 4, 6, 10, 13, 24, 27, 48, 80, 122, 114, 128, 117, 86, 73, 61, 47, 32, 13, 5, 3, 2, 3, 1],
	[17, 18, 19, 20, 22, 23, 24, 25, 26, 27, 28, 29, 30, 31, 32, 33, 34, 35, 36, 37, 38, 39, 40, 41, 42, 43, 44]),

	([1, 1, 2, 2, 1, 2, 2, 2, 1, 3, 3, 6, 11, 10, 14, 25, 26, 38, 34, 56, 47, 57, 48, 61, 57, 41, 63, 53, 48, 53, 30, 24, 32, 27, 35, 17, 21, 12, 14, 11, 6, 6, 3, 2, 4, 5, 4, 1, 1, 1],
		[4, 5, 7, 8, 10, 11, 12, 13, 14, 15, 16, 18, 19, 20, 21, 22, 23, 24, 25, 26, 27, 28, 29, 30, 31, 32, 33, 34, 35, 36, 37, 38, 39, 40, 41, 42, 43, 44, 45, 46, 47, 48, 49, 50, 51, 52, 53, 54, 57, 58]),

	([1, 2, 2, 2, 5, 9, 11, 32, 54, 115, 182, 190, 163, 123, 73, 35, 16, 4, 2, 2, 1],
	[21, 22, 23, 24, 25, 26, 27, 28, 29, 30, 31, 32, 33, 34, 35, 36, 37, 38, 39, 40, 41]),

	([2, 1, 3, 6, 5, 9, 26, 40, 44, 93, 122, 138, 133, 120, 95, 51, 28, 22, 16, 17, 19, 13, 9, 4, 3, 1, 1, 2, 1],
	[18, 20, 22, 23, 24, 25, 26, 27, 28, 29, 30, 31, 32, 33, 34, 35, 36, 37, 38, 39, 40, 41, 42, 43, 44, 45, 48, 49, 50]),

	([1, 2, 2, 3, 1, 1, 2, 1, 1, 1, 3, 1, 5, 1, 14, 8, 27, 56, 69, 108, 127, 137, 116, 108, 77, 58, 24, 24, 13, 11, 4, 6, 2, 4, 3, 1, 2],
	[5, 6, 7, 8, 9, 10, 11, 16, 18, 19, 20, 21, 22, 23, 25, 26, 27, 28, 29, 30, 31, 32, 33, 34, 35, 36, 37, 38, 39, 40, 41, 42, 43, 44, 45, 47, 49]),

	([1, 1, 1, 1, 3, 9, 16, 14, 16, 17, 12, 24, 31, 56, 77, 89, 85, 103, 96, 80, 66, 64, 33, 37, 41, 10, 16, 7, 6, 5, 2, 2, 1, 1, 1],
	[13, 14, 15, 17, 19, 20, 21, 22, 23, 24, 25, 26, 27, 28, 29, 30, 31, 32, 33, 34, 35, 36, 37, 38, 39, 40, 41, 42, 43, 44, 45, 46, 48, 50, 53]),

	([1, 1, 1, 1, 2, 1, 3, 9, 9, 6, 7, 6, 12, 18, 37, 67, 63, 96, 101, 104, 95, 93, 92, 73, 52, 27, 21, 10, 6, 5, 4, 1],
	[13, 14, 15, 16, 17, 18, 19, 20, 21, 22, 23, 24, 25, 26, 27, 28, 29, 30, 31, 32, 33, 34, 35, 36, 37, 38, 39, 40, 41, 42, 43, 44]),

	([2, 3, 2, 6, 10, 30, 44, 75, 120, 162, 164, 138, 95, 69, 47, 21, 10, 8, 6, 8, 2, 1, 1],
	[21, 22, 24, 25, 26, 27, 28, 29, 30, 31, 32, 33, 34, 35, 36, 37, 38, 39, 40, 42, 44, 45, 46]),

	([1, 1, 2, 2, 6, 10, 28, 25, 39, 67, 83, 66, 87, 77, 64, 91, 69, 70, 56, 36, 44, 33, 27, 11, 12, 8, 5, 3, 1],
	[17, 18, 20, 21, 22, 23, 24, 25, 26, 27, 28, 29, 30, 31, 32, 33, 34, 35, 36, 37, 38, 39, 40, 41, 42, 43, 44, 45, 46]),

	([2, 2, 6, 7, 6, 16, 22, 34, 51, 58, 76, 88, 92, 103, 84, 95, 80, 59, 47, 41, 17, 16, 9, 5, 4, 1, 1, 1, 1],
	[19, 20, 21, 22, 23, 24, 25, 26, 27, 28, 29, 30, 31, 32, 33, 34, 35, 36, 37, 38, 39, 40, 41, 42, 43, 44, 45, 47, 48]),

	([1, 4, 3, 4, 7, 7, 18, 19, 11, 27, 25, 32, 31, 31, 25, 35, 37, 40, 59, 41, 43, 64, 62, 66, 52, 50, 35, 47, 28, 23, 17, 13, 14, 18, 7, 5, 8, 1, 3, 6, 3, 1, 1],
	[10, 13, 14, 15, 16, 17, 18, 19, 20, 21, 22, 23, 24, 25, 26, 27, 28, 29, 30, 31, 32, 33, 34, 35, 36, 37, 38, 39, 40, 41, 42, 43, 44, 45, 46, 47, 48, 49, 50, 51, 52, 53, 56]),

	([1, 1, 2, 9, 12, 11, 12, 15, 17, 26, 38, 31, 41, 52, 58, 46, 55, 59, 61, 48, 73, 59, 50, 49, 35, 32, 23, 28, 8, 19, 12, 9, 11, 4, 3, 2, 2, 4, 1, 1, 2, 1, 1],
	[14, 15, 16, 17, 18, 19, 20, 21, 22, 23, 24, 25, 26, 27, 28, 29, 30, 31, 32, 33, 34, 35, 36, 37, 38, 39, 40, 41, 42, 43, 44, 45, 46, 47, 48, 49, 50, 51, 53, 54, 55, 60, 63]),

	([4, 3, 3, 7, 8, 5, 15, 8, 18, 32, 52, 56, 80, 85, 86, 79, 72, 62, 56, 35, 35, 36, 33, 30, 23, 25, 7, 20, 13, 10, 8, 6, 4, 4, 2, 1, 1],
	[15, 17, 18, 19, 20, 21, 22, 23, 24, 25, 26, 27, 28, 29, 30, 31, 32, 33, 34, 35, 36, 37, 38, 39, 40, 41, 42, 43, 44, 45, 46, 47, 48, 49, 51, 52, 53]),

	([2, 2, 1, 1, 4, 6, 7, 6, 16, 10, 11, 14, 14, 18, 19, 11, 30, 30, 36, 48, 78, 78, 95, 83, 55, 40, 34, 31, 19, 28, 32, 22, 18, 22, 11, 21, 10, 10, 6, 7, 7, 4, 4, 5, 4, 3, 3, 2, 2, 1, 1, 1, 1],
	[9, 10, 11, 12, 13, 14, 15, 16, 17, 18, 19, 20, 21, 22, 23, 24, 25, 26, 27, 28, 29, 30, 31, 32, 33, 34, 35, 36, 37, 38, 39, 40, 41, 42, 43, 44, 45, 46, 47, 48, 49, 50, 51, 52, 53, 54, 55, 56, 57, 59, 62, 65, 68]),

	([3, 5, 9, 13, 19, 25, 12, 27, 31, 48, 69, 85, 132, 90, 85, 82, 62, 54, 57, 41, 33, 19, 9, 8, 2, 1, 2, 1],
	[19, 20, 21, 22, 23, 24, 25, 26, 27, 28, 29, 30, 31, 32, 33, 34, 35, 36, 37, 38, 39, 40, 41, 42, 43, 44, 45, 47]),

	([3, 2, 2, 2, 4, 6, 3, 9, 16, 20, 29, 43, 75, 93, 92, 95, 102, 87, 72, 41, 54, 51, 33, 24, 18, 11, 12, 11, 4, 1, 4, 1, 3, 1],
	[16, 17, 18, 19, 20, 21, 22, 23, 24, 25, 26, 27, 28, 29, 30, 31, 32, 33, 34, 35, 36, 37, 38, 39, 40, 41, 42, 43, 44, 45, 46, 47, 48, 49]),

	([1, 7, 4, 4, 2, 7, 8, 12, 18, 21, 28, 31, 30, 39, 37, 53, 46, 55, 64, 53, 66, 65, 49, 64, 58, 55, 36, 20, 21, 18, 11, 12, 7, 7, 3, 5, 3, 1, 1, 2],
	[13, 14, 15, 16, 17, 18, 19, 20, 21, 22, 23, 24, 25, 26, 27, 28, 29, 30, 31, 32, 33, 34, 35, 36, 37, 38, 39, 40, 41, 42, 43, 44, 45, 46, 47, 48, 50, 51, 52, 53]),

	([1, 1, 1, 2, 4, 4, 7, 3, 10, 10, 6, 7, 17, 25, 28, 26, 44, 39, 51, 62, 74, 59, 73, 72, 55, 57, 40, 42, 44, 30, 30, 16, 22, 14, 8, 9, 4, 8, 7, 3, 5, 3, 1],
	[10, 11, 12, 13, 14, 15, 16, 17, 18, 19, 20, 21, 22, 23, 24, 25, 26, 27, 28, 29, 30, 31, 32, 33, 34, 35, 36, 37, 38, 39, 40, 41, 42, 43, 44, 45, 46, 47, 48, 49, 50, 51, 52]),

	([5, 6, 5, 4, 7, 11, 10, 13, 14, 12, 9, 8, 15, 17, 22, 23, 42, 32, 46, 56, 57, 63, 48, 51, 37, 32, 43, 40, 35, 29, 32, 33, 20, 19, 24, 18, 14, 11, 7, 5, 7, 7, 5, 6, 1, 2, 4, 2, 2, 2, 1, 1, 2, 1, 1, 1, 1, 1, 1, 1],
	[9, 10, 11, 12, 13, 14, 15, 16, 17, 18, 19, 20, 21, 22, 23, 24, 25, 26, 27, 28, 29, 30, 31, 32, 33, 34, 35, 36, 37, 38, 39, 40, 41, 42, 43, 44, 45, 46, 47, 48, 49, 50, 51, 52, 53, 54, 55, 56, 57, 58, 59, 60, 61, 62, 64, 66, 68, 70, 74, 76]),

	([2, 2, 3, 2, 6, 3, 8, 13, 6, 15, 16, 29, 35, 47, 54, 75, 82, 89, 99, 77, 62, 57, 48, 41, 32, 35, 20, 10, 11, 15, 9, 2, 5, 5, 2, 1, 2, 2, 2],
	[13, 14, 16, 17, 18, 19, 20, 21, 22, 23, 24, 25, 26, 27, 28, 29, 30, 31, 32, 33, 34, 35, 36, 37, 38, 39, 40, 41, 42, 43, 44, 45, 46, 47, 48, 49, 50, 52, 54]),

	([1, 1, 3, 1, 1, 6, 5, 12, 10, 5, 19, 19, 36, 44, 46, 40, 62, 63, 72, 69, 54, 55, 53, 50, 46, 41, 32, 35, 37, 21, 22, 10, 15, 11, 5, 6, 8, 5, 2, 1],
	[11, 12, 13, 14, 15, 17, 18, 19, 20, 21, 22, 23, 24, 25, 26, 27, 28, 29, 30, 31, 32, 33, 34, 35, 36, 37, 38, 39, 40, 41, 42, 43, 44, 45, 46, 47, 48, 49, 50, 55]),

	([3, 4, 5, 6, 9, 8, 11, 17, 11, 3, 12, 11, 8, 16, 15, 20, 19, 8, 13, 21, 27, 43, 40, 56, 65, 69, 45, 57, 46, 45, 40, 43, 34, 32, 38, 18, 22, 14, 7, 11, 12, 10, 8, 4, 5, 3, 3, 2, 1, 1, 1, 1, 1],
	[7, 8, 9, 10, 11, 12, 13, 14, 15, 16, 17, 18, 19, 20, 21, 22, 23, 24, 25, 26, 27, 28, 29, 30, 31, 32, 33, 34, 35, 36, 37, 38, 39, 40, 41, 42, 43, 44, 45, 46, 47, 48, 49, 50, 51, 52, 54, 56, 58, 59, 60, 63, 65]),

	([1, 1, 4, 4, 6, 9, 12, 15, 17, 23, 18, 13, 23, 21, 42, 47, 54, 97, 109, 95, 102, 79, 64, 44, 38, 24, 18, 15, 10, 5, 4, 2, 1, 2, 4, 1],
	[11, 14, 16, 17, 18, 19, 20, 21, 22, 23, 24, 25, 26, 27, 28, 29, 30, 31, 32, 33, 34, 35, 36, 37, 38, 39, 40, 41, 42, 43, 44, 45, 46, 47, 48, 50]),

	([1, 2, 2, 2, 2, 7, 14, 71, 116, 184, 228, 184, 109, 56, 27, 9, 1, 4, 1, 4],
	[19, 20, 21, 22, 26, 27, 28, 29, 30, 31, 32, 33, 34, 35, 36, 37, 39, 40, 41, 42]),

	([1, 2, 4, 3, 8, 8, 8, 18, 12, 11, 13, 14, 17, 25, 18, 26, 43, 41, 49, 54, 63, 73, 42, 55, 54, 50, 37, 38, 34, 26, 23, 29, 22, 18, 13, 13, 15, 7, 11, 8, 1, 5, 5, 1, 1, 1, 2, 2],
	[10, 11, 12, 13, 14, 15, 16, 17, 18, 19, 20, 21, 22, 23, 24, 25, 26, 27, 28, 29, 30, 31, 32, 33, 34, 35, 36, 37, 38, 39, 40, 41, 42, 43, 44, 45, 46, 47, 48, 49, 50, 51, 52, 53, 55, 56, 57, 61]),

	([4, 2, 11, 24, 18, 30, 50, 67, 91, 89, 120, 94, 98, 83, 58, 47, 37, 20, 12, 10, 17, 11, 7, 9, 5, 8, 2],
	[21, 22, 23, 24, 25, 26, 27, 28, 29, 30, 31, 32, 33, 34, 35, 36, 37, 38, 39, 40, 41, 42, 43, 44, 45, 46, 47]),

	([1, 7, 10, 12, 13, 30, 24, 47, 52, 58, 67, 68, 85, 86, 85, 68, 67, 50, 61, 36, 27, 21, 15, 11, 4, 8, 2, 1, 5, 3],
	[19, 20, 21, 22, 23, 24, 25, 26, 27, 28, 29, 30, 31, 32, 33, 34, 35, 36, 37, 38, 39, 40, 41, 42, 43, 44, 45, 46, 47, 48]),

	([1, 3, 1, 7, 5, 2, 6, 3, 1, 4, 5, 20, 17, 19, 21, 20, 30, 34, 33, 22, 41, 36, 50, 52, 54, 58, 46, 74, 79, 64, 52, 33, 39, 19, 15, 16, 6, 12, 8, 5, 3, 2, 1, 3, 2],
	[8, 9, 10, 11, 12, 13, 14, 15, 16, 17, 18, 19, 20, 21, 22, 23, 24, 25, 26, 27, 28, 29, 30, 31, 32, 33, 34, 35, 36, 37, 38, 39, 40, 41, 42, 43, 44, 45, 46, 47, 48, 49, 51, 52, 53]),

	([1, 1, 1, 1, 3, 14, 23, 43, 39, 65, 48, 51, 50, 58, 66, 78, 56, 66, 51, 79, 67, 60, 37, 30, 15, 10, 4, 5, 1, 1],
	[17, 18, 19, 20, 21, 22, 23, 24, 25, 26, 27, 28, 29, 30, 31, 32, 33, 34, 35, 36, 37, 38, 39, 40, 41, 42, 43, 44, 45, 46]),

	([2, 3, 3, 3, 4, 3, 6, 8, 16, 26, 19, 23, 26, 27, 22, 32, 63, 58, 84, 91, 85, 100, 67, 59, 43, 44, 33, 15, 13, 14, 8, 9, 3, 4, 2, 2, 3, 1],
	[12, 14, 15, 16, 17, 18, 19, 20, 21, 22, 23, 24, 25, 26, 27, 28, 29, 30, 31, 32, 33, 34, 35, 36, 37, 38, 39, 40, 41, 42, 43, 44, 45, 46, 47, 48, 49, 50]),

	([1, 1, 3, 2, 2, 2, 4, 12, 3, 14, 8, 15, 13, 10, 8, 10, 7, 23, 32, 42, 91, 104, 155, 136, 102, 65, 27, 33, 24, 12, 11, 10, 3, 3, 1, 1, 5, 2, 3, 3, 5, 1, 1, 2, 1, 1, 1, 1, 3, 1, 3, 1],
	[9, 10, 11, 13, 14, 15, 16, 17, 18, 19, 20, 21, 22, 23, 24, 25, 26, 27, 28, 29, 30, 31, 32, 33, 34, 35, 36, 37, 38, 39, 40, 41, 42, 43, 44, 45, 46, 47, 48, 49, 50, 51, 52, 53, 54, 55, 56, 57, 59, 60, 62, 63]),

	([2, 1, 7, 5, 6, 3, 8, 6, 10, 15, 18, 30, 26, 25, 23, 28, 40, 39, 50, 44, 46, 51, 39, 56, 36, 42, 34, 51, 23, 30, 18, 16, 20, 19, 21, 16, 23, 15, 18, 8, 6, 6, 9, 8, 6, 4, 2, 4, 7, 2, 1, 1],
	[8, 10, 11, 12, 13, 14, 15, 16, 17, 18, 19, 20, 21, 22, 23, 24, 25, 26, 27, 28, 29, 30, 31, 32, 33, 34, 35, 36, 37, 38, 39, 40, 41, 42, 43, 44, 45, 46, 47, 48, 49, 50, 51, 52, 53, 54, 55, 56, 57, 58, 60, 62]),

	([2, 1, 3, 3, 6, 11, 16, 21, 14, 14, 11, 25, 35, 40, 57, 70, 93, 78, 64, 71, 58, 47, 59, 44, 39, 19, 33, 25, 18, 15, 10, 8, 7, 1, 1, 1, 1, 2, 1],
	[14, 15, 16, 17, 18, 19, 20, 21, 22, 23, 24, 25, 26, 27, 28, 29, 30, 31, 32, 33, 34, 35, 36, 37, 38, 39, 40, 41, 42, 43, 44, 45, 46, 47, 48, 49, 50, 53, 54])

	]

	color_list = ['#d9dbd9', '#d2d4d2', '#c7c9c7', '#b8bab8', '#aeb0ae', '#a2a3a2', \
	'#959695', '#888a88', '#7d807d', '#777a77', '#666966', '#555755', '#434543', '#323332', '#191a19']


	for i, ax in enumerate(axs):
		
		if i == 1:
			ax.set_xticks(np.arange(0, 41, 10))
			ax.set_xlim(0, 40)
			for k, v in enumerate(List):
				ax.plot(v[1], v[0], linewidth = 3.5, color = color_list[k % len(color_list)])
			ax.set_xlabel('Num. of Neighborhoods', fontsize=48, position=(0.4,1)) # fontweight='bold'

			props2 = dict(facecolor="white", linewidth=0, alpha=1.0)
			ax.text(0.680, 0.820, "DGCNN", color="black", \
				transform=ax.transAxes, fontsize=40, bbox=props2)

			ax.set_ylabel('Num. of Points', fontsize=52, position=(2,1.2)) # fontweight='bold'

		else:
			ax.set_xticks(np.arange(0, 61, 20))
			ax.set_xlim(0, 60)
			for k, v in enumerate(List2):
				ax.plot(v[1], v[0], linewidth = 3.5, color = color_list[k % len(color_list)])
			props2 = dict(facecolor="white", linewidth=0, alpha=1.0)
			ax.text(0.575, 0.835, "PointNet++", color="black", \
				transform=ax.transAxes, fontsize=40, bbox=props2)

	'''
	'''

	plt.setp(plt.gca().get_xticklabels(), horizontalalignment='center')

	plt.xticks(fontsize=52)
	plt.yticks(fontsize=52)
	plt.subplots_adjust(left=0.235, right=0.950, top=0.974, bottom=0.170, hspace = 0.35) # top=0.95, bottom=0.385
	# plt.tight_layout()
	plt.savefig(fname="motivation-pts-use.pdf", format="pdf")



def figure5_distribution():

	''' data
	'''

	# Pointnet2 classification
	# ops
	p2_cls_ops = ['ConcatV2', 'Sub', 'Max', 'FusedBatchNorm', \
	'Transpose', 'Relu', 'MatMul', 'Conv2D', \
	'RandomUniformInt', 'GatherV2', 'QueryBallPoint', 'SparseSoftmaxCrossEntropyWithLogits', \
	'BiasAdd', 'GatherPoint', 'other']

	# time
	p2_cls_t = [917.2, 797.56, 2395.1, 5057.9, \
	4853.44, 4925.84, 324.86, 24099.1, \
	89.2, 1940.7, 9299.02, 121.9, \
	12570.44, 44.08, 1515.72] 

	p2_cls_ns_list = []
	p2_cls_agg_list = []
	p2_cls_feat_list = []
	p2_cls_others_list = []

	# ops
	ns_ops = ['QueryBallPoint', ]
	agg_ops = ['GatherV2', 'GatherPoint', 'Sub', 'ConcatV2']
	feat_ops = ['Conv2D', 'FusedBatchNorm', 'Max', 'BiasAdd', 'Relu',]
	others_ops = ['MatMul', 'other']

	for i, v in enumerate(p2_cls_ops):
	    if v in ns_ops:
	        p2_cls_ns_list.append(p2_cls_t[i])
	    elif v in agg_ops:
	        print("agg:", i, v, p2_cls_t[i])
	        p2_cls_agg_list.append(p2_cls_t[i])
	    elif v in feat_ops:
	        p2_cls_feat_list.append(p2_cls_t[i])
	    elif v in others_ops:
	        p2_cls_others_list.append(p2_cls_t[i])
	    else:
	        pass

	p2_cls_ns = sum(p2_cls_ns_list)
	p2_cls_agg = sum(p2_cls_agg_list)
	p2_cls_feat = sum(p2_cls_feat_list)
	p2_cls_others = sum(p2_cls_others_list)

	p2_cls_sum = p2_cls_ns + p2_cls_agg + p2_cls_feat + p2_cls_others

	# Pointnet2 segmentation
	### 
	p2_seg_ops = ['RealDiv', 'Slice', 'Sub', 'Sum', 'ThreeInterpolate', 'Relu', 'Max', \
	'Add', 'QueryBallPoint', 'Tile', 'Mul', 'SparseSoftmaxCrossEntropyWithLogits', \
	'GatherPoint', 'GatherV2', 'Transpose', 'BiasAdd', 'ConcatV2', 'Reciprocal', \
	'ThreeNN', 'Maximum', 'SquaredDifference', 'RandomUniformInt', 'Mean', \
	'FusedBatchNorm', 'Rsqrt', 'Conv2D', 'other']

	# time
	p2_seg_t = [62.24, 43.85, 1229.66, 232.57, 2507.26, 6653.74, 4492.27, \
	108.94, 15809.15, 120.6, 118.33, 746.93, \
	44.55, 1434.36, 3062.58, 17046.88, 1235.8, 55.57, \
	7901.75, 38.78, 153.49, 90.22, 638.36, \
	6813.41, 12.21, 32122.42, 2408.31]

	p2_seg_ns_list = [] 
	p2_seg_agg_list = [] 
	p2_seg_feat_list = [] 
	p2_seg_others_list = [] 

	# ops
	ns_ops = ['QueryBallPoint', 'ThreeNN', ]
	agg_ops = ['GatherPoint', 'GatherV2', 'ThreeInterpolate', 'Add', 'Mul', \
	'RealDiv', 'Slice', 'Sub', 'Sum', 'Maximum', 'Tile', 'Reciprocal', 'Rsqrt', 'ConcatV2', \
	'SquaredDifference', 'Mean']
	feat_ops = ['Conv2D', 'FusedBatchNorm', 'Relu', 'Max', 'BiasAdd']
	others_ops = ['other']

	for i, v in enumerate(p2_seg_ops):
	    if v in ns_ops:
	        # print("ns: ", i, v)
	        p2_seg_ns_list.append(p2_seg_t[i])
	    elif v in agg_ops:
	        print("agg:", i, v, p2_seg_t[i])
	        p2_seg_agg_list.append(p2_seg_t[i])
	    elif v in feat_ops: 
	        p2_seg_feat_list.append(p2_seg_t[i])
	    elif v in others_ops:
	        p2_seg_others_list.append(p2_seg_t[i])
	    else:
	        pass

	p2_seg_ns = sum(p2_seg_ns_list)
	p2_seg_agg = sum(p2_seg_agg_list)
	p2_seg_feat = sum(p2_seg_feat_list)
	p2_seg_others = sum(p2_seg_others_list)

	p2_seg_sum = p2_seg_ns + p2_seg_agg + p2_seg_feat + p2_seg_others


	# DGCNN CLS
	dgcnn_tf_ops = ['FC', 'kNN', 'ReduceMax', \
	'GetEdgeFeature', 'one_hot', 'softmax_cross_entropy_loss', \
	'PairwiseDistance', 'MatMul', 'transform_net', 'Conv2D', 'other']

	dgcnn_t = [3662, 67032, 14689, 17662, 916, 2189, 12586, 371, 28263, 53895, 2003]

	# ops
	ns_ops = ['kNN', 'PairwiseDistance']
	agg_ops = ['GetEdgeFeature']
	feat_ops = ['ReduceMax', 'MatMul', 'transform_net', 'Conv2D']
	others_ops = ['FC', 'other']

	dgcnn_cls_ns_list = []
	dgcnn_cls_agg_list = []
	dgcnn_cls_feat_list = []
	dgcnn_cls_others_list = []

	for i, v in enumerate(dgcnn_tf_ops):
	    if v in ns_ops:
	        # print("ns: ", i, v)
	        dgcnn_cls_ns_list.append(dgcnn_t[i])
	    
	    elif v in agg_ops:
	        dgcnn_cls_agg_list.append(dgcnn_t[i])

	    elif v in feat_ops: 
	        dgcnn_cls_feat_list.append(dgcnn_t[i])
	    
	    elif v in others_ops:
	        dgcnn_cls_others_list.append(dgcnn_t[i])
	    else:
	        pass

	dgcnn_cls_ns = sum(dgcnn_cls_ns_list)
	dgcnn_cls_agg = sum(dgcnn_cls_agg_list)
	dgcnn_cls_feat = sum(dgcnn_cls_feat_list)
	dgcnn_cls_others = sum(dgcnn_cls_others_list)
	dgcnn_cls_sum = dgcnn_cls_ns + dgcnn_cls_agg + dgcnn_cls_feat + dgcnn_cls_others


	# DGCNN SEG
	dgcnn_t = [0, 214359, 6607, 14145, 0, 0, 21485, 188, 20022, 41198, 0]
	dgcnn_seg_ns_list = []
	dgcnn_seg_agg_list = []
	dgcnn_seg_feat_list = []
	dgcnn_seg_others_list = []

	# ops
	ns_ops = ['kNN', 'PairwiseDistance']
	agg_ops = ['GetEdgeFeature']
	feat_ops = ['ReduceMax', 'MatMul', 'transform_net', 'Conv2D']
	others_ops = ['FC', 'other']

	for i, v in enumerate(dgcnn_tf_ops):
	    if v in ns_ops:
	        # print("ns: ", i, v)
	        dgcnn_seg_ns_list.append(dgcnn_t[i])
	    
	    elif v in agg_ops:
	        dgcnn_seg_agg_list.append(dgcnn_t[i])

	    elif v in feat_ops: 
	        dgcnn_seg_feat_list.append(dgcnn_t[i])
	    
	    elif v in others_ops:
	        dgcnn_seg_others_list.append(dgcnn_t[i])
	    else:
	        pass

	dgcnn_seg_ns = sum(dgcnn_seg_ns_list)
	dgcnn_seg_agg = sum(dgcnn_seg_agg_list)
	dgcnn_seg_feat = sum(dgcnn_seg_feat_list)
	dgcnn_seg_others = sum(dgcnn_seg_others_list)
	dgcnn_seg_sum = dgcnn_seg_ns + dgcnn_seg_agg + dgcnn_seg_feat + dgcnn_seg_others


	# FPOINTNET
	fpointnet_ops = ['RealDiv', 'Slice', 'Sub', 'Sum', 'GatherNd', 'ThreeInterpolate', 'Relu', 'Max', 'Add', 'QueryBallPoint', 'Tile', 'Mul', 'GatherPoint', 'GatherV2', 'Transpose', 'BiasAdd', 'ConcatV2', 'Reciprocal', 'ThreeNN', 'Maximum', 'Cast', 'SquaredDifference', 'RandomUniformInt', 'MaxPool', 'Mean', 'Less', 'FusedBatchNorm', 'MatMul', 'Rsqrt', 'Conv2D', 'other']
	fp_t = [73.94117647058823, 80.88235294117646, 437.4117647058824, 167.1764705882353, 9.647058823529411, 1858.1764705882354, 8257.764705882353, 3081.235294117647, 113.52941176470588, 14869.470588235294, 1034.5882352941176, 134.7058823529412, 48.94117647058823, 4359.941176470588, 10599.764705882353, 21224.647058823528, 2502.1176470588234, 55.1764705882353, 1055.0588235294117, 46.705882352941174, 6.647058823529412, 136.23529411764707, 0.0, 1005.0, 969.6470588235294, 6.882352941176471, 9351.588235294117, 588.2352941176471, 12.0, 42519.0, 9802.058823529413]

	# sub lists
	fp_ns_list = []
	fp_agg_list = []
	fp_feat_list = []
	fp_others_list = []

	# ops
	ns_ops = ['QueryBallPoint', 'ThreeNN']
	agg_ops = ['GatherPoint', 'GatherV2', 'GatherNd', 'RealDiv', 'Slice', 'Sub', 'Sum', 'ThreeInterpolate', \
	'ConcatV2', 'Reciprocal', 'Maximum', 'Cast', 'SquaredDifference', 'Mean', 'Less', 'MatMul', 'Rsqrt', 'Add', 'Tile', 'Mul']
	feat_ops = ['Conv2D', 'FusedBatchNorm', 'BiasAdd', 'Relu', 'MaxPool', 'Max']
	others_ops = ['other']

	for i, v in enumerate(fpointnet_ops):
	    if v in ns_ops:
	        # print("ns: ", i, v)
	        fp_ns_list.append(fp_t[i])
	    elif v in agg_ops:
	        fp_agg_list.append(fp_t[i])
	    elif v in feat_ops: 
	        fp_feat_list.append(fp_t[i])
	    elif v in others_ops:
	        fp_others_list.append(fp_t[i])
	    else: 
	        pass 

	fp_ns = sum(fp_ns_list)
	fp_agg = sum(fp_agg_list)
	fp_feat = sum(fp_feat_list)
	fp_others = sum(fp_others_list)
	fp_sum = fp_ns + fp_agg + fp_feat + fp_others 

	NS = [p2_cls_ns * 100.0 / p2_cls_sum, p2_seg_ns * 100.0 / p2_seg_sum, \
	dgcnn_cls_ns * 100.0 / dgcnn_cls_sum, dgcnn_seg_ns * 100.0 / dgcnn_seg_sum,\
	fp_ns * 100.0 / fp_sum]

	AGG = [p2_cls_agg * 100.0 / p2_cls_sum, p2_seg_agg * 100.0 / p2_seg_sum, \
	dgcnn_cls_agg * 100.0 / dgcnn_cls_sum, dgcnn_seg_agg * 100.0 / dgcnn_seg_sum,\
	fp_agg * 100.0 / fp_sum]

	FEAT = [p2_cls_feat * 100.0 / p2_cls_sum, p2_seg_feat * 100.0 / p2_seg_sum, \
	dgcnn_cls_feat * 100.0 / dgcnn_cls_sum, dgcnn_seg_feat * 100.0 / dgcnn_seg_sum,\
	fp_feat * 100.0 / fp_sum]

	OTHERS = [p2_cls_others * 100.0 / p2_cls_sum, p2_seg_others * 100.0 / p2_seg_sum, \
	dgcnn_cls_others * 100.0 / dgcnn_cls_sum, dgcnn_seg_others * 100.0 / dgcnn_seg_sum, \
	fp_others * 100.0 / fp_sum]

	### Visualization
	N = 5

	''' Figure size
	'''
	''' Font size
	'''
	plt.rcParams.update({'font.size': 55, 'font.family': 'Arial'})
	plt.rcParams['patch.linewidth'] = 0.5

	ax = plt.figure(figsize=(12, 10.5)).add_subplot(111)
	''' Axis width
	'''
	plt.setp(ax.spines.values(), linewidth=5.5)

	ind = np.arange(N)    # the x locations for the groups
	ind = ind * 1.0 / 2
	width = 0.35    # the width of the bars: can also be len(x) sequence

	''' Stacked bar
	'''

	bottom3=[sum(x) for x in zip(NS, AGG)]
	bottom4=[sum(x) for x in zip(FEAT, bottom3)]

	bar_lw = 3.5

	p1 = ax.bar(ind, NS, width, edgecolor=['k'] * N, align='center',color='#FF9B75', linewidth=bar_lw, hatch="") 
	p2 = ax.bar(ind, AGG, width, edgecolor=['k'] * N, align='center',color='#c97b5d', linewidth=bar_lw, bottom=NS, hatch="") 
	p3 = ax.bar(ind, FEAT, width, edgecolor=['k'] * N, align='center',color='#CBFFB2', linewidth=bar_lw, bottom=bottom3, hatch="" )
	p4 = ax.bar(ind, OTHERS, width, edgecolor=['k'] * N, align='center',color='#cfd4cd', linewidth=bar_lw, bottom=bottom4, hatch="") 

	''' Y axis: label & range
	'''
	ax.set_ylabel('Percentage (%)', fontsize=56) # fontweight='bold'

	ax.set_yticks(np.arange(0, 101, 25))
	ax.set_ylim(0.0, 100.0)

	''' X axis
	'''
	ax.set_xticks(ind)
	ax.set_xticklabels(('PointNet++ (c)', 'PointNet++ (s)', 'DGCNN (c)', 'DGCNN (s)', 'F-PointNet'))

	''' Axis labels
	'''
	ax.yaxis.labelpad = 2

	''' Axis ticks
	'''
	ax.tick_params(which = 'both', direction = 'in', width=2.5, length=3, pad=10.0)

	''' Grid
	'''
	ax.grid(which='major', axis='y', linewidth=2, linestyle='--')
	ax.set_axisbelow(True)

	''' Legend
	'''
	ax.legend((p1[0], p3[0], p2[0], p4[0]), \
	    ('Neighbor Search', 'Feature Computation', 'Aggregation', 'Others'),\
	    handletextpad = 0.45, borderpad = 0.30,\
	    labelspacing = 0.40, columnspacing = 0.60,\
	    loc='upper center', ncol=2, \
	    bbox_to_anchor=(0.450, 1.445), \
	    fancybox=False, shadow=False, frameon=False, \
	    handlelength = 1, \
	    prop={'size': 47, })

	''' remove white space manually
	'''
	plt.setp(plt.gca().get_xticklabels(), horizontalalignment='center')

	plt.xticks(fontsize=50, rotation=30)
	plt.yticks(fontsize=54)
	plt.subplots_adjust(left=0.185, right=0.900, top=0.805, bottom=0.265)

	# plt.show()
	plt.savefig(fname="./motivation-dist.pdf", format="pdf")


def figure4_latency():
	TT = [0.07114145128350509,  0.1328927190680253, 0.7448410134566458, \
	5.20088971455892, 0.141444053847]
	TT = [t * 1000 for t in TT]

	YERR = [0.002382599926308402, 0.004711472814490847, 0.0009346780003591045, \
	0.0481221331089629, 0.00532765121245]
	YERR = [t * 1000 for t in YERR]
	### Visualization
	N = 5

	''' Figure size
	'''
	''' Font size
	'''
	plt.rcParams.update({'font.size': 55, 'font.family': 'Arial'})
	plt.rcParams['patch.linewidth'] = 0.5

	ax = plt.figure(figsize=(12, 10)).add_subplot(111)
	''' Axis width
	'''
	plt.setp(ax.spines.values(), linewidth=5.5)

	ind = np.arange(N)    # the x locations for the groups
	ind = ind * 1.0 / 2
	width = 0.35    # the width of the bars: can also be len(x) sequence

	''' Stacked bara
	'''
	bar_lw = 3.5

	p1 = ax.bar(ind, TT, width, edgecolor=['k'] * N, align='center',color='#8895a8', linewidth=bar_lw, hatch="") 
	p2 = ax.errorbar(ind, TT, yerr = YERR, fmt='*', color='#242625', capsize=12, elinewidth=3.5, markeredgewidth=3.5) 

	ax.set_ylabel('Time (ms)',) # fontweight='bold'
	ax.set_yscale('log')
	ax.set_ylim(10, 1000)

	''' X axis
	'''
	ax.set_xticks(ind)
	ax.set_xticklabels(('PointNet++ (c)', 'PointNet++ (s)', 'DGCNN (c)', 'DGCNN (s)', 'F-PointNet'))

	''' Axis labels
	'''
	ax.yaxis.labelpad = 2

	''' Axis ticks
	'''

	ax.tick_params(which = 'both', direction = 'in', width=2.5, length=20, pad=10.0)
	ax.tick_params(axis = 'y', which = 'minor', labelsize = 0, length=12)

	''' Grid
	'''
	ax.grid(which='major', axis='y',linestyle='-.')
	ax.set_axisbelow(True)

	props2 = dict(facecolor="white", linewidth=0, alpha=0)
	ax.text(0.045, 0.460, "71.1", color="#de4b16", \
	    transform=ax.transAxes, fontsize=48, bbox=props2)

	props2 = dict(facecolor="white", linewidth=0, alpha=0)
	ax.text(0.21, 0.595, "132.9", color="#de4b16", \
	    transform=ax.transAxes, fontsize=48, bbox=props2)

	props2 = dict(facecolor="white", linewidth=0, alpha=0)
	ax.text(0.185, 0.90, "744.8", color="#de4b16", \
	    transform=ax.transAxes, fontsize=48, bbox=props2)

	props2 = dict(facecolor="white", linewidth=0, alpha=0)
	ax.text(0.58, 1.03, "5200.8", color="#de4b16", \
	    transform=ax.transAxes, fontsize=48, bbox=props2)

	props2 = dict(facecolor="white", linewidth=0, alpha=0)
	ax.text(0.79, 0.605, "141.4", color="#de4b16", \
	    transform=ax.transAxes, fontsize=48, bbox=props2)

	ax.annotate('', xy=(0.8, 770), \
		xytext=(0.68, 770), size=40, weight='bold',\
		arrowprops=dict(facecolor='black'))

	plt.setp(plt.gca().get_xticklabels(), horizontalalignment='center')

	plt.xticks(fontsize=47, rotation=30)
	plt.yticks(fontsize=55)
	plt.subplots_adjust(left=0.180, right=0.950, top=0.925, bottom=0.265)

	# plt.tight_layout()
	# plt.savefig(fname="motivation-exe-time.pdf", format="pdf")
	plt.show()

#figure4_latency()
figure5_distribution()
# figure6_pt_use()
# figure7_macops()

==> Mesorasi_ Enabling Efficient Point Cloud Analytics via Delayed-Aggregation/scripts/plots_for_paper.py <==
import matplotlib.style
import matplotlib as mpl
mpl.style.use('classic')
import matplotlib.pyplot as plt
import matplotlib.patches as patches
from matplotlib.ticker import FuncFormatter
from matplotlib.patches import Ellipse
import numpy as np
import math
mpl.rcParams['legend.numpoints'] = 1
plt.rcParams["font.family"] = "Arial"
# matplotlib.rcParams['pdf.fonttype'] = 42
# matplotlib.rcParams['ps.fonttype'] = 42

##############################################################
#                     PCloud Arch PROJECT                    #
##############################################################


def PlotAcc():
    data = {
        "Orginal" : [90.76, 84.01, 91.53, 84.92, 71.26, 92.9, 92.6], 
        "Mesorasi": [89.91, 84.05, 91.45, 84.21, 72.49, 92.3, 93.2]
    }

    # initialize the array from the result first.
    names = ["Orginal", "Mesorasi"]

    x_axis = {
        "Orginal" : [1.0, 4.0, 7.0, 10.0, 13.0, 16.0, 19.0], 
        "Mesorasi": [2.0, 5.0, 8.0, 11.0, 14.0, 17.0, 20.0]
    }

    x_axis_ls =[1.5, 4.5, 7.5, 10.5, 13.5, 16.5, 19.5]

    plt.rc('font', size=16)
    ax = plt.figure(figsize=(8, 2.5)).add_subplot(111)
    ax.set_ylabel('Accuracy (%)', fontsize=16)
    # plt.xticks(rotation=60)
    plt.setp(ax.spines.values(), linewidth=2)
    p = [None, None, None, None]
    colors = ['#a6a6a6', '#88cc00']
    hatches = ['----', '\\\\\\', '///']

    for i in range(2):
        for j in range(len(data[names[i]])):
            ax.text(x_axis[names[i]][j], data[names[i]][j]+0.20, ("%.1f" % data[names[i]][j]),
                ha='center', va='bottom', fontsize=12)
        p[i] = ax.bar(x_axis[names[i]], data[names[i]], 1.0, align='center', color='#ffffff',\
                edgecolor=[colors[i]]*len(x_axis_ls), linewidth=1.5, hatch=hatches[i]);
        ax.bar(x_axis[names[i]], data[names[i]], 1.0, align='center', color='none',\
                edgecolor=['k']*len(x_axis_ls), linewidth=1.5);
    
    plt.subplots_adjust(left=0.1, bottom=0.25, right=0.98, top=0.85,
                wspace=0.2, hspace=0.2)
    plt.xticks(x_axis_ls, ["PointNet++ (c)", "PointNet++ (s)", 
        "DGCNN (c)", "DGCNN (s)", "F-PointNet", "LDGCNN", "DensePoint"], fontsize=15, rotation=15)
    ax.tick_params(axis="y",direction="in")
    ax.tick_params(axis="x",direction="in")
    
    ax.set_ylim(40, 100)
    ax.set_xlim(0, 21)
    ax.set_yticks([40, 60, 80, 100])
    ax.set_yticks(range(40, 100, 4), minor=True)
    ax.tick_params(axis = 'both', which = 'minor', labelsize = 0, length=4)
    plt.grid(color='grey', which='major', axis='y', linestyle='--')
    plt.legend((p[0][0], p[1][0]), ('Original','Mesorasi'), \
            bbox_to_anchor=(-0.01, 1.01, 1.0, .101), loc=3,
            ncol=3, mode="expand", borderaxespad=0.1, frameon=False, \
            prop={'size': 16}, handletextpad=0.1)
    ax.set_axisbelow(True)
    
    plt.savefig("pcloud_accuracy.pdf");


def ProfileSoftwareSpeedupEnergy():
    # initialize the array from the result first.
    overall_speedup = [[1.22, 1.12, 1.33, 1.06, 1.09, 1.50, 1.92, 1.32],
                       [1.85, 1.67, 1.32, 1.16, 1.80, 1.52, 1.92, 1.62]]

    overall_saving = [[18.06, 11.03, 24.96, 6.53, 8.54, 44.90, 85.94, 28.28],
                      [64.47, 69.50, 23.93, 18.60, 52.04, 44.90, 85.94, 51.13]]


    x_axis_ls = range(1, 9)
    plt.rc('font', size=10)
    ax = plt.figure(figsize=(6, 2.5)).add_subplot(111)
    ax.set_ylabel('Speedup', fontsize=14)
    ax2 = ax.twinx()
    ax2.set_ylabel('Energy\nReduction (%)', fontsize=14)
    
    plt.setp(ax.spines.values(), linewidth=1.5)
    p = [None, None, None, None]
    
    colors = ['#88cc00', '#a6a6a6']
    markercolors = ['#dc5739', '#8154D1', '#ae774c']
    hatches = ['/////', '----', '\\\\\\\\\\']
    markers = ['o', 'v']
    bar_size = 0.4

    ax.plot([0, 8], [1, 1], color='black', linestyle='--', lw=1.5)
    tmp_x = [x+1.20*0.4 for x in x_axis_ls]
    p[0] = ax.bar(tmp_x, overall_speedup[1], bar_size, align='center', color='#ffffff',\
            edgecolor=[colors[0]]*len(x_axis_ls), linewidth=1.5, hatch=hatches[0]);
    ax.bar(tmp_x, overall_speedup[1], bar_size, align='center', color='none',\
            edgecolor=['k']*len(x_axis_ls), linewidth=1);
    p[1] = ax2.plot(tmp_x, overall_saving[1], linestyle='none', color=markercolors[0],\
            linewidth=2, markeredgecolor='k', markeredgewidth=1,\
             marker=markers[0], markersize=14)
    tmp_x = [x+0.20*0.4 for x in x_axis_ls]
    p[2] = ax.bar(tmp_x, overall_speedup[0], bar_size, align='center', color='#ffffff',\
            edgecolor=[colors[1]]*len(x_axis_ls), linewidth=1.5, hatch=hatches[1]);
    ax.bar(tmp_x, overall_speedup[0], bar_size, align='center', color='none',\
            edgecolor=['k']*len(x_axis_ls), linewidth=1);
    p[3] = ax2.plot(tmp_x, overall_saving[0], linestyle='none', color=markercolors[1],\
            linewidth=2, markeredgecolor='k', markeredgewidth=1,\
             marker=markers[1], markersize=14)

    plt.subplots_adjust(left=0.10, bottom=0.18, right=0.85, top=0.78,
                        wspace=0.2, hspace=0.2)
    plt.xticks([1.25, 2.25, 3.25, 4.25, 5.25, 6.25, 7.25, 8.25], \
                ['PointNet++ (c)', 'PointNet++ (s)', 'DGCNN (c)', \
                'DGCNN (s)','F-PointNet', 'LDGCNN', 'DensePoint', 'AVG.'], rotation=20)

    ax.tick_params(axis="y",direction="in")

    plt.arrow(0.20, 125, 0.3, 0, head_width=0, head_length=0, fc='k',\
             ec='k', lw=1.5, clip_on = False)
    plt.arrow(0.20, 125, 0, -6, head_width=0.125, head_length=2.5, fc='k',\
             ec='k', lw=1.5, clip_on = False)
    plt.arrow(9.8, 125, -0.3, 0, head_width=0, head_length=0, fc='k',\
             ec='k', lw=1.5, clip_on = False)
    plt.arrow(9.8, 125, 0, -6, head_width=0.125, head_length=2.5, fc='k',\
             ec='k', lw=1.5, clip_on = False)
    # ax.text(0.35, 0.75, '1', fontsize=10, color='red', clip_on = False)

    ax.set_xlim(0.75, 8.85)
    ax2.set_xlim(0.75, 8.85)
    ax2.set_ylim(0, 100)
    ax2.set_yticks([0, 25, 50, 75, 100])
    ax.set_ylim(0, 2.0)
    ax.set_yticks([0.1*i for i in range(0, 20)], minor=True)
    ax.tick_params(axis = 'y', which = 'minor', labelsize = 0, length=4)
    ax2.set_yticks([5*i for i in range(0, 20)], minor=True)
    ax2.tick_params(axis = 'y', which = 'minor', labelsize = 0, length=4)
    
    ax.set_yticks([0, 0.5, 1, 1.5, 2.0])
    ax.tick_params(axis="x",direction="in",rotation=20)
    ax2.tick_params(axis="x",direction="in",rotation=20)
    plt.xticks(rotation=20)
    
    legend1 = plt.legend((p[2][0], p[0][0],  p[3][0], p[1][0]), \
            ('Ltd. Mesorasi (Speedup)', 'Mesorasi (Speedup)', 'Ltd. Mesorasi (Energy)', 'Mesorasi (Energy)'), \
            bbox_to_anchor=(-0.03, 1.01, 1.1, .101), loc=3,
            ncol=2, mode="expand", borderaxespad=0., frameon=False,  prop={'size': 12})

    # plt.legend((p[2][0], p[3][0]), \
    #         (', 'GPU+NPU (Energy)'), \
    #         bbox_to_anchor=(0., 1.01, 1., .101), loc=4,
    #         ncol=1, borderaxespad=0., frameon=False,  prop={'size': 12})
    # plt.gca().add_artist(legend1)

    ax.grid(color='grey', which='major', axis='y', linestyle='--')
    ax.set_axisbelow(True)
    ax2.set_axisbelow(True)
    
    plt.savefig("gpu_speedup_energy.pdf");


def OpsReduction():
    # initialize the array from the result first.
    data = [79.30, 68.34, 61.24, 44.32, 88.47]


    x_axis_ls = range(1, 6)
    plt.rc('font', size=14)
    ax = plt.figure(figsize=(4, 3)).add_subplot(111)
    ax.set_ylabel('MAC Ops\nReduction (%)', fontsize=16)
    ax.grid(color='grey', which='major', axis='y', linestyle='--')
    ax.set_axisbelow(True)
    
    plt.setp(ax.spines.values(), linewidth=1.5)
    colors = ['#40bf40', '#4d4dff']
    colors = ['#88cc00', '#a6a6a6']
    markercolors = ['#dc5739', '#8154D1', '#ae774c']
    hatches = ['/////', '\\\\\\\\\\', '----']
    markers = ['o', 'v']

    p = ax.bar(x_axis_ls, data, 0.5, align='center', color='#ffffff',\
            edgecolor=[colors[0]]*len(x_axis_ls), linewidth=1.5, hatch=hatches[0]);
    ax.bar(x_axis_ls, data, 0.5, align='center', color='none',\
            edgecolor=['k']*len(x_axis_ls), linewidth=1);

    # plt.xticks(x_axis_ls, ['#1','#2', '#3','#4','#5'])
    # ['PointNet\n(cls)', 'DGCNN\n(cls)', 'PointNet\n(seg)', 'DGCNN\n(seg)','F-Point\nNet++']
    ax.tick_params(axis="y",direction="in")

    plt.subplots_adjust(left=0.25, bottom=0.23, right=0.95, top=0.88,
                        wspace=0.1, hspace=0.1)

    ax.set_xlim(0.5, 5.50)
    ax.set_ylim(0, 100)
    plt.xticks(x_axis_ls, ['PointNet++ (c)', 'PointNet++ (s)', 'DGCNN (c)', \
                'DGCNN (s)','F-PointNet'], rotation=20, size=14) 
    
    plt.savefig("ops_reduction.pdf");


def TotalOps():
    # initialize the array from the result first.
    data = [ i/(1.0*10**9) for i in \
    [7034025984, 3112003104, 36733834240, \
     186526745600, 185725730816, 271232000003, 315962614784, 155307746816]]


    x_axis_ls = range(1, 9)
    plt.rc('font', size=14)
    ax = plt.figure(figsize=(4, 3.5)).add_subplot(111)
    ax.set_ylabel('MAC Ops (GOPS)', fontsize=16)
    ax.grid(color='grey', which='major', axis='y', linestyle='--')
    ax.set_axisbelow(True)
    ax.set_yscale('log')
    
    plt.setp(ax.spines.values(), linewidth=1.5)
    colors = ['#f59153', '#88cc00', '#a6a6a6']
    markercolors = ['#dc5739', '#8154D1', '#ae774c']
    hatches = ['/////', '\\\\\\\\\\', '----']
    markers = ['o', 'v']

    p1 = ax.bar(x_axis_ls, data, 0.5, align='center', color='#ffffff',\
            edgecolor=[colors[1]]*len(x_axis_ls), linewidth=1.5, hatch=hatches[0]);

    p2 = ax.bar(x_axis_ls[0:3], data[0:3], 0.5, align='center', color='#ffffff',\
            edgecolor=[colors[2]]*len(x_axis_ls[0:3]), linewidth=1.5, hatch=hatches[0]);
    ax.bar(x_axis_ls, data, 0.5, align='center', color='none',\
            edgecolor=['k']*len(x_axis_ls), linewidth=1);
    ax.plot([3.5, 3.5], [1, 1000], color='grey', linestyle='--', lw=1.5)

    # plt.xticks(x_axis_ls, ['#1','#2', '#3','#4','#5'])
    # ['PointNet\n(cls)', 'DGCNN\n(cls)', 'PointNet\n(seg)', 'DGCNN\n(seg)','F-Point\nNet++']
    ax.tick_params(axis="y",direction="in")

    plt.subplots_adjust(left=0.20, bottom=0.40, right=0.95, top=0.90,
                        wspace=0.1, hspace=0.1)

    ax.set_xlim(0.5, 8.50)
    ax.set_ylim(10**0, 10**3)
    plt.xticks(x_axis_ls, ['YOLOv2', 'AlexNet', 'ResNet-50', 'PointNet++ (c)', 'PointNet++ (s)', 'DGCNN (c)', \
                'DGCNN (s)','F-PointNet'], rotation=60, size=16) 

    plt.legend((p2[0], p1[0]), \
            ('CNN', 'Point Cloud'), \
            bbox_to_anchor=(0., 1.01, 1., .101), loc=3,
            ncol=2, mode="expand", borderaxespad=0., frameon=False,  prop={'size': 12})
    # plt.annotate("", xy=(0.5, 5), xycoords='data',
    #          xytext=(3.5, 5), textcoords='data',
    #          arrowprops=dict(arrowstyle="<->"))
    # ax.text(1.5, 5, 'CNN', fontsize=12, color='k')
    # plt.annotate("", xy=(3.5, 5), xycoords='data',
    #          xytext=(8.5, 5), textcoords='data',
    #          arrowprops=dict(arrowstyle="<->"))
    # ax.text(5.0, 5, 'Point Cloud', fontsize=12, color='k')
    
    plt.savefig("mac_ops.pdf");


def PlotLayerOps():
    data1 = [sorted([49152,1048576,1048576,1073152,1048576,1048576, 2097152, 2097152]),
            sorted([98304,2097152,2097152,1048576,1048576,1048576, 2621440]),
            sorted([122880,1310720,122880,2621440,2621440,2621440,4194304,2097152]),
            sorted([360000,3840000,360000,3840000,7680000,3840000,7680000, 7680000]),
            sorted([16384,131072,131072,32768,524288,524288,65536,1048576, \
             1572864,655360,131072,131072,655360,262144,262144,1310720,524288,524288])]


    data2 = [sorted([3072,65536,65536,67072,65536,65536, 131072, 131072]),
            sorted([3072,131072,131072,65536,65536,65536, 131072]),
            sorted([6144,65536,6144,131072,131072,131072,131072, 65536]),
            sorted([18000,192000,18000,192000,384000,192000,384000,384000]),
            sorted([4096,32768,32768,4096,65536,65536,4096,65536,98304,40960,\
                    8192,8192,40960,16384,16384,40960,16384,16384])]

    for i in range(len(data1)):
        for j in range(len(data1[i])):
            data1[i][j] /= 256*1024.0
            data2[i][j] /= 256*1024.0


    plt.rc('font', size=14)
    ax = plt.figure(figsize=(4, 3)).add_subplot(111)
    plt.setp(ax.spines.values(), linewidth=1.5)

    ax.set_yscale('log', basey=2)
    ax.grid(color='grey', which='major', axis='y', linestyle='--')
    ax.set_ylabel('Data Size (MB)', fontsize=16)

    p1 = ax.violinplot(data1,[1.1,3.1,5.1,7.1,9.1])
    p2 = ax.violinplot(data2,[1.9,3.9,5.9,7.9,9.9])

    # Make all the violin statistics marks red:
    for partname in ('cbars','cmins','cmaxes',):
        vp = p2[partname]
        vp.set_edgecolor('#1515d1')

    for e in p2['bodies']:
        e.set_facecolor('#40bf40')

    # pc.set_edgecolor()
    ax.set_xlim(0.5, 10.5)
    ax.set_ylim(1.0/512, 2**6)

    plt.legend((p1['bodies'][0], p2['bodies'][0]), ('Original', 'Delayed-Aggr.'), \
            bbox_to_anchor=(-0.05, 1.01, 1., .101), loc=3,
            ncol=2, mode="expand", borderaxespad=0.1, frameon=False, \
            prop={'size': 14}, handletextpad=0.1)
    plt.subplots_adjust(left=0.18, bottom=0.23, right=0.95, top=0.88,
                        wspace=0.1, hspace=0.1)

    plt.xticks([1.5,3.5,5.5,7.5,9.5], ['PointNet++ (c)', 'PointNet++ (s)', 'DGCNN (c)', \
                'DGCNN (s)','F-PointNet'], rotation=20, size=14) 
    # plt.xticks([1.5,3.5,5.5,7.5,9.5], ['#1','#2', '#3','#4','#5'])
    # plt.minorticks_on()
    ax.set_yticks([1.0/512*2**i for i in range(0, 15)], minor=True)
    ax.tick_params(axis = 'both', which = 'minor', labelsize = 0)
    ax.set_yticks([1.0/512, 1.0/64, 1.0/8, 1, 8, 64])
    plt.yticks([1.0/512, 1.0/64, 1.0/8, 1, 8, 64], size=16)
    
    # ax.tick_params(axis = 'both', which = 'major', labelsize = 4)
    # ax.grid(color='grey', which='major', axis='y', linestyle='--')
    plt.savefig("layer_ops.pdf");

def PlotPointNet():
    # initialize the array from the result first.
    names = ["Orginal", "Mesorasi"]

    x_axis = {
        "Orginal" : [1.0, 4.0, 7.0], 
        "Mesorasi": [2.0, 5.0, 8.0]
    }

    data = {
        "Orginal" : [9.82, 0.85, 24.90], 
        "Mesorasi": [9.49, 3.86, 7.84]
    }

    x_axis_ls =[1.5, 4.5, 7.5]
    plt.rc('font', size=14)
    ax = plt.figure(figsize=(4, 3)).add_subplot(111)
    ax.set_ylabel('Time (msec.)', fontsize=16)
    # plt.xticks(rotation=60)
    plt.setp(ax.spines.values(), linewidth=1.5)
    p = [None, None, None, None]
    colors = ['#a6a6a6', '#88cc00']
    hatches = ['----', '\\\\\\', '///', '|||']

    for i in range(2):
        for j in range(len(data[names[i]])):
            ax.text(x_axis[names[i]][j], data[names[i]][j]+0.20, ("%.1f" % data[names[i]][j]),
                ha='center', va='bottom', fontsize=12)
        p[i] = ax.bar(x_axis[names[i]], data[names[i]], 1.0, align='center', color='#ffffff',\
                edgecolor=[colors[i]]*len(x_axis_ls), linewidth=1.5, hatch=hatches[i]);
        ax.bar(x_axis[names[i]], data[names[i]], 1.0, align='center', color='none',\
                edgecolor=['k']*len(x_axis_ls), linewidth=1.5);
        plt.errorbar(x_axis[names[i]], data[names[i]], yerr=[0.3*i for i in data[names[i]]],\
                    linestyle='none', linewidth=2.0)
    
    plt.subplots_adjust(left=0.20, bottom=0.23, right=0.95, top=0.88,
                wspace=0.1, hspace=0.1)
    plt.xticks(x_axis_ls, ["Neighbor\nSearch", "Aggregation", "Feature\nExtraction"], size=14)
    ax.tick_params(axis="y",direction="in")
    ax.tick_params(axis="x",direction="in")

    # ax.set_yscale('log')
    # plt.annotate("DCO", xy=(2.0, 3.5), xycoords='data',
    #          xytext=(1.0, 5.0), textcoords='data',
    #          arrowprops=dict(arrowstyle="->"))
    
    ax.set_ylim(0, 30)
    ax.set_xlim(0, 9)
    plt.grid(color='grey', which='major', axis='y', linestyle='--')
    plt.legend((p[0][0], p[1][0]), ('Original','Delayed-Aggr.'), \
            bbox_to_anchor=(-0.05, 1.01, 1.1, .101), loc=3,
            ncol=2, mode="expand", borderaxespad=0.1, frameon=False, \
            prop={'size': 14}, handletextpad=0.1)
    ax.set_axisbelow(True)
    
    plt.savefig("pointnet_dist.pdf");

def PlotTimeDist():
    # initialize the array from the result first.
    names = ["Orginal", "Mesorasi"]

    x_axis1 = [1, 4, 7, 10, 13, 16]
    x_axis2 = [2, 5, 8, 11, 14, 17]

    data1 = [1.26, 0.85, 3.29, 10.41, 2.22, 3.61]
    data2 = [3.61, 3.85, 4.89, 15.24, 7.29, 6.98]

    plt.rc('font', size=12)
    ax = plt.figure(figsize=(7, 2.5)).add_subplot(111)
    ax.set_ylabel('Time (msec.)', fontsize=16)
    ax2 = ax.twinx()
    ax2.set_ylabel('Relative Time (%)', fontsize=16)

    # plt.xticks(rotation=60)
    plt.setp(ax.spines.values(), linewidth=1.5)

    colors = ['#a6a6a6', '#88cc00']
    markercolors = ['#8154D1', '#dc5739', '#ae774c']
    hatches = [ '----', '/////', '\\\\\\\\\\',]
    markers = ['v', 'o']
    plt.grid(color='grey', which='major', axis='y', linestyle='--')

    plt.annotate("10.4", xy=(10, 40.0), xycoords='data',
             xytext=(8, 35.0), textcoords='data',
             arrowprops=dict(arrowstyle="->"))
    plt.annotate("15.2", xy=(11, 40.0), xycoords='data',
             xytext=(12, 35.0), textcoords='data',
             arrowprops=dict(arrowstyle="->"))

    org_group = ax.bar(x_axis1, data1, \
                1.0, align='center', color='#ffffff', \
                edgecolor=['#a6a6a6']*len(x_axis1), linewidth=1.5, hatch=hatches[0]);
    ax.bar(x_axis1, data1, \
            1.0, align='center', color='none',\
            edgecolor=['k']*len(x_axis1), linewidth=1);

    new_group = ax.bar(x_axis2, data2, \
                1.0, align='center', color='#ffffff',\
                edgecolor=['#88cc00']*len(x_axis1), linewidth=1.5, hatch=hatches[1]);

    ax.bar(x_axis2, data2, \
            1.0, align='center', color='none',\
            edgecolor=['k']*len(x_axis1), linewidth=1);

    org_pct = ax2.plot([1, 4, 7, 10, 13, 16], [5.8, 1.4, 3.9, 3.3, 4.0, 3.68], \
            linestyle='none', color='#8154D1',\
            linewidth=2, markeredgecolor='k', markeredgewidth=1,\
             marker='^', markersize=16)

    # [30.7, 10.9, 21.3, 5.6, 23.8]
    new_pct = ax2.plot([2, 5, 8, 11, 14, 17], [35.3, 33.8, 13.8, 7.7, 28.4, 23.8], \
            linestyle='none', color='#dc5739',\
            linewidth=2, markeredgecolor='k', markeredgewidth=1,\
             marker='o', markersize=14)

    plt.subplots_adjust(left=0.12, bottom=0.15, right=0.90, top=0.75,
                wspace=0.2, hspace=0.2)
    ax.tick_params(axis="y",direction="in", size=8)
    ax.tick_params(axis="x",direction="in")
    ax.set_ylim(1/10.0, 10)
    ax2.set_xlim(0, 18)
    ax2.set_ylim(0, 40)
    ax2.set_yticks([0, 20, 40])

    ax.set_yscale('log')

    plt.arrow(-1.3, 52, 0.3, 0, head_width=0, head_length=0, fc='k',\
             ec='k', lw=1.5, clip_on = False)
    plt.arrow(-1.3, 52, 0, -6, head_width=0.125, head_length=2.5, fc='k',\
             ec='k', lw=1.5, clip_on = False)
    plt.arrow(18.3, 52, -0.3, 0, head_width=0, head_length=0, fc='k',\
             ec='k', lw=1.5, clip_on = False)
    plt.arrow(18.3, 52, 0, -6, head_width=0.125, head_length=2.5, fc='k',\
             ec='k', lw=1.5, clip_on = False)
 
    plt.legend((org_group[0], new_group[0], org_pct[0], new_pct[0]), \
            ('Original','Delay-Aggr.', 'Original','Delay-Aggr.'), \
            bbox_to_anchor=(0.0, 1.01, 1.0, .101), loc=3,
            ncol=2, mode="expand", borderaxespad=0.1, frameon=False, \
            prop={'size': 14}, handletextpad=0.1)

    # ax.set_axisbelow(True)
    plt.xticks([1.5, 4.5, 7.5, 10.5, 13.5, 16.5], \
                ['PointNet++\n(c)', 'PointNet++\n(s)', 'DGCNN\n(c)', \
                'DGCNN\n(s)','F-PointNet', 'AVG.'])

    plt.savefig("runtime_dist.pdf");


def ProfileHardwareEnergy():

    overall_saving = [[4.72, 2.95, 2.00, 1.32, 3.59, 1.99, 1.41, 2.57],
                    [0.98, 0.98, 0.81, 0.84, 0.98, 0.72, 0.16, 0.78],
                    [0.69, 0.82, 0.69, 0.78, 0.65, 0.63, 0.07, 0.62]]

    x_axis_ls = range(1, 9)
    plt.rc('font', size=10)
    ax = plt.figure(figsize=(6, 2)).add_subplot(111)
    ax.set_ylabel('Norn. Energy', fontsize=14)
    
    plt.setp(ax.spines.values(), linewidth=1.5)
    p = [None, None, None, None]
    
    colors = ['#f59153', '#a6a6a6', '#88cc00']
    markercolors = ['#ae774c', '#8154D1', '#dc5739']
    hatches = ['\\\\\\\\\\', '----', '/////', ]
    markers = ['v', 'o']


    tmp_x = [x+0.1 for x in x_axis_ls]
    # ax.text(1.1, 3.05, ("4.7"), ha='center', va='bottom', fontsize=14, color='r')
    # ax.text(5.1, 3.05, ("3.6"), ha='center', va='bottom', fontsize=14, color='r')
    plt.annotate("4.7", xy=(1.1, 3.0), xycoords='data',
             xytext=(1.5, 2.4), textcoords='data',
             arrowprops=dict(arrowstyle="->"))
    plt.annotate("3.6", xy=(5.1, 3.0), xycoords='data',
             xytext=(5.5, 2.4), textcoords='data',
             arrowprops=dict(arrowstyle="->"))

    p[0] = ax.bar(tmp_x, overall_saving[0], 0.25, align='center', color='#ffffff',\
            edgecolor=[colors[0]]*len(x_axis_ls), linewidth=1.5, hatch=hatches[0]);
    ax.bar(tmp_x, overall_saving[0], 0.25, align='center', color='none',\
            edgecolor=['k']*len(x_axis_ls), linewidth=1);

    tmp_x = [x+0.35 for x in x_axis_ls]
    p[1] = ax.bar(tmp_x, overall_saving[1], 0.25, align='center', color='#ffffff',\
            edgecolor=[colors[1]]*len(x_axis_ls), linewidth=1.5, hatch=hatches[1]);
    ax.bar(tmp_x, overall_saving[1], 0.25, align='center', color='none',\
            edgecolor=['k']*len(x_axis_ls), linewidth=1);

    tmp_x = [x+0.6 for x in x_axis_ls]
    p[2] = ax.bar(tmp_x, overall_saving[2], 0.25, align='center', color='#ffffff',\
            edgecolor=[colors[2]]*len(x_axis_ls), linewidth=1.5, hatch=hatches[2]);
    ax.bar(tmp_x, overall_saving[2], 0.25, align='center', color='none',\
            edgecolor=['k']*len(x_axis_ls), linewidth=1);

    ax.plot([0, 10], [1, 1], color='red', linestyle='--', lw=1.5)

    plt.subplots_adjust(left=0.07, bottom=0.23, right=0.98, top=0.85,
                        wspace=0.2, hspace=0.2)

    plt.xticks([1.5, 2.5, 3.5, 4.5, 5.5, 6.5, 7.5, 8.5, 9.5], \
                ['PointNet++ (c)', 'PointNet++ (s)', 'DGCNN (c)', \
                'DGCNN (s)','F-PointNet', 'LDGCNN', 'DensePoint', 'AVG.'], rotation=20)

    plt.annotate("Our Baseline", xy=(3.7, 1.0), xycoords='data',
             xytext=(3.7, 2.4), textcoords='data',
             arrowprops=dict(arrowstyle="->"))

    plt.yticks(range(6))
    ax.tick_params(axis="y",direction="in")
    ax.set_xlim(0.75, 9.0)
    ax.set_ylim(0, 3)
    ax.set_yticks([0.2*i for i in range(0, 15)], minor=True)
    ax.tick_params(axis = 'y', which = 'minor', labelsize = 0, length=4)
    
    legend1 = plt.legend((p[0][0], p[1][0], p[2][0]), \
            ('GPU', 'Mesorasi-SW', 'Mesorasi-HW'), \
            bbox_to_anchor=(0.0, 1.0, 1.0, .1), loc=3,
            ncol=3, mode="expand", borderaxespad=0., frameon=False,  prop={'size': 12})

    ax.grid(color='grey', which='major', axis='y', linestyle='--')
    ax.set_axisbelow(True)
    # ax2.set_axisbelow(True)
    
    plt.savefig("hw_energy.pdf");

def ProfileHardwareSpeedup():
    # initialize the array from the result first.
    overall_speedup = [[0.37, 0.42, 0.56, 0.81, 0.36, 0.59, 0.75, 0.55],
                        [1.19, 1.14, 1.40, 1.21, 1.15, 1.42, 1.78, 1.33],
                        [2.20, 1.50, 1.62, 1.28, 1.42, 1.57, 3.57, 1.88]]
    limit = 2

    x_axis_ls = range(1, 9)
    plt.rc('font', size=10)
    ax = plt.figure(figsize=(6, 2)).add_subplot(111)
    ax.set_ylabel('Speedup', fontsize=14)
    # ax2 = ax.twinx()
    # ax2.set_ylabel('Energy\nReduction (%)', fontsize=14)
    
    
    plt.setp(ax.spines.values(), linewidth=1.5)
    p = [None, None, None, None]
    
    colors = ['#f59153', '#a6a6a6', '#88cc00']
    markercolors = ['#ae774c', '#8154D1', '#dc5739']
    hatches = ['\\\\\\\\\\', '----', '/////', ]
    markers = ['v', 'o']

    ax.plot([0, 9], [1, 1], color='red', linestyle='--', lw=1.5)

    tmp_x = [x+0.1 for x in x_axis_ls]
    p[0] = ax.bar(tmp_x, overall_speedup[0], 0.25, align='center', color='#ffffff',\
            edgecolor=[colors[0]]*len(x_axis_ls), linewidth=1.5, hatch=hatches[0]);
    ax.bar(tmp_x, overall_speedup[0], 0.25, align='center', color='none',\
            edgecolor=['k']*len(x_axis_ls), linewidth=1);

    tmp_x = [x+0.35 for x in x_axis_ls]
    p[1] = ax.bar(tmp_x, overall_speedup[1], 0.25, align='center', color='#ffffff',\
            edgecolor=[colors[1]]*len(x_axis_ls), linewidth=1.5, hatch=hatches[1]);
    ax.bar(tmp_x, overall_speedup[1], 0.25, align='center', color='none',\
            edgecolor=['k']*len(x_axis_ls), linewidth=1);

    tmp_x = [x+0.60 for x in x_axis_ls]
    # ax.text(1.6, 2.04, ("2.2"), ha='center', va='bottom', fontsize=14, color='r')
    plt.annotate("2.2", xy=(1.6, 2.0), xycoords='data',
             xytext=(2.0, 1.7), textcoords='data',
             arrowprops=dict(arrowstyle="->"))
    plt.annotate("3.6", xy=(7.6, 2.0), xycoords='data',
             xytext=(8.0, 1.7), textcoords='data',
             arrowprops=dict(arrowstyle="->"))

    p[2] = ax.bar(tmp_x, overall_speedup[2], 0.25, align='center', color='#ffffff',\
            edgecolor=[colors[2]]*len(x_axis_ls), linewidth=1.5, hatch=hatches[2]);
    ax.bar(tmp_x, overall_speedup[2], 0.25, align='center', color='none',\
            edgecolor=['k']*len(x_axis_ls), linewidth=1);

    plt.annotate("Our Baseline", xy=(5.8, 1.0), xycoords='data',
             xytext=(5.8, 1.7), textcoords='data',
             arrowprops=dict(arrowstyle="->"))

    plt.subplots_adjust(left=0.07, bottom=0.23, right=0.98, top=0.85,
                        wspace=0.2, hspace=0.2)

    plt.xticks([1.5, 2.5, 3.5, 4.5, 5.5, 6.5, 7.5, 8.5, 9.5], \
                ['PointNet++ (c)', 'PointNet++ (s)', 'DGCNN (c)', \
                'DGCNN (s)','F-PointNet', 'LDGCNN', 'DensePoint', 'AVG.'], rotation=20)

    ax.tick_params(axis="y",direction="in")

    ax.set_xlim(0.75, 9.0)
    ax.set_ylim(0, limit)
    ax.set_yticks(range(limit+1))
    ax.set_yticks([0.1*limit*i for i in range(0, 10)], minor=True)
    ax.tick_params(axis = 'y', which = 'minor', labelsize = 0, length=4)

    legend1 = plt.legend((p[0][0], p[1][0], p[2][0]), \
            ('GPU', 'Mesorasi-SW', 'Mesorasi-HW'), \
            bbox_to_anchor=(0.0, 1.0, 1.0, .1), loc=3,
            ncol=3, mode="expand", borderaxespad=0., frameon=False,  prop={'size': 12})


    ax.grid(color='grey', which='major', axis='y', linestyle='--')
    ax.set_axisbelow(True)
    # ax2.set_axisbelow(True)
    
    plt.savefig("hw_speedup.pdf")


def ProfileNSESpeedup():

    overall_speedup = [[0.23, 0.17, 0.23, 0.19, 0.18, 0.22, 0.57, 0.26],
                        [1.13, 1.16, 2.65, 2.42, 1.24, 3.43, 2.34, 2.05],
                        [3.71, 3.06, 7.14, 5.07, 2.08, 8.01, 17.89, 6.71]]
    limit = 10

    x_axis_ls = range(1, 9)
    plt.rc('font', size=10)
    ax = plt.figure(figsize=(6, 2)).add_subplot(111)
    ax.set_ylabel('Speedup', fontsize=14)
    # ax2 = ax.twinx()
    # ax2.set_ylabel('Energy\nReduction (%)', fontsize=14)
    # ax.text(1.6, 2.04, ("2.2"), ha='center', va='bottom', fontsize=14, color='r')
    # plt.annotate("7.1", xy=(3.6, 5.0), xycoords='data',
    #          xytext=(3.9, 4.2), textcoords='data',
    #          arrowprops=dict(arrowstyle="->"))
    # plt.annotate("5.1", xy=(4.6, 5.0), xycoords='data',
    #          xytext=(4.9, 4.2), textcoords='data',
    #          arrowprops=dict(arrowstyle="->"))

    plt.annotate("17.9", xy=(7.6, 10.0), xycoords='data',
             xytext=(7.9, 8.2), textcoords='data',
             arrowprops=dict(arrowstyle="->"))
    
    
    plt.setp(ax.spines.values(), linewidth=1.5)
    p = [None, None, None, None]
    
    colors = ['#f59153', '#a6a6a6', '#88cc00']
    markercolors = ['#ae774c', '#8154D1', '#dc5739']
    hatches = ['\\\\\\\\\\', '----', '/////', ]
    markers = ['v', 'o']

    ax.plot([0, 10], [1, 1], color='red', linestyle='--', lw=1.5)

    tmp_x = [x+0.1 for x in x_axis_ls]
    p[0] = ax.bar(tmp_x, overall_speedup[0], 0.25, align='center', color='#ffffff',\
            edgecolor=[colors[0]]*len(x_axis_ls), linewidth=1.5, hatch=hatches[0]);
    ax.bar(tmp_x, overall_speedup[0], 0.25, align='center', color='none',\
            edgecolor=['k']*len(x_axis_ls), linewidth=1);

    tmp_x = [x+0.35 for x in x_axis_ls]
    p[1] = ax.bar(tmp_x, overall_speedup[1], 0.25, align='center', color='#ffffff',\
            edgecolor=[colors[1]]*len(x_axis_ls), linewidth=1.5, hatch=hatches[1]);
    ax.bar(tmp_x, overall_speedup[1], 0.25, align='center', color='none',\
            edgecolor=['k']*len(x_axis_ls), linewidth=1);

    tmp_x = [x+0.60 for x in x_axis_ls]
    
    p[2] = ax.bar(tmp_x, overall_speedup[2], 0.25, align='center', color='#ffffff',\
            edgecolor=[colors[2]]*len(x_axis_ls), linewidth=1.5, hatch=hatches[2]);
    ax.bar(tmp_x, overall_speedup[2], 0.25, align='center', color='none',\
            edgecolor=['k']*len(x_axis_ls), linewidth=1);

    # plt.annotate("Our Baseline", xy=(5.0, 1.0), xycoords='data',
    #          xytext=(5.0, 2.8), textcoords='data',
    #          arrowprops=dict(arrowstyle="->"))

    plt.subplots_adjust(left=0.07, bottom=0.23, right=0.98, top=0.85,
                        wspace=0.2, hspace=0.2)

    plt.xticks([1.5, 2.5, 3.5, 4.5, 5.5, 6.5, 7.5, 8.5, 9.5], \
                ['PointNet++ (c)', 'PointNet++ (s)', 'DGCNN (c)', \
                'DGCNN (s)','F-PointNet', 'LDGCNN', 'DensePoint', 'AVG.'], rotation=20)


    ax.tick_params(axis="y",direction="in")

    ax.set_xlim(0.75, 9.0)
    ax.set_ylim(0, limit)
    ax.set_yticks(range(0, limit+1, 2))
    ax.set_yticks([0.1*limit*i for i in range(0, 9)], minor=True)
    ax.tick_params(axis = 'y', which = 'minor', labelsize = 0, length=4)

    legend1 = plt.legend((p[0][0], p[1][0], p[2][0]), \
            ('GPU', 'Mesorasi-SW', 'Mesorasi-HW'), \
            bbox_to_anchor=(0.0, 1.0, 1.0, .1), loc=3,
            ncol=3, mode="expand", borderaxespad=0., frameon=False,  prop={'size': 12})


    ax.grid(color='grey', which='major', axis='y', linestyle='--')
    ax.set_axisbelow(True)
    # ax2.set_axisbelow(True)
    
    # plt.savefig("hw_speedup.pdf");
    plt.savefig("nse_speedup.pdf");


def SystolicArraySpeedUp():
    # initialize the array from the result first.
    data = [4.90, 3.36, 2.67, 1.92, 8.12, 4.35, 9.97, 5.08]
    overall_saving = [79.66, 71.69, 69.75, 59.79, 84.88, 79.24, 89.38, 76.34]


    x_axis_ls = range(1, 9)
    plt.rc('font', size=16)
    ax = plt.figure(figsize=(4, 3)).add_subplot(111)
    ax.set_ylabel('Speedup', fontsize=16)
    ax2 = ax.twinx()
    ax2.set_ylabel('Energy Reduction (%)', fontsize=16)
    ax.grid(color='grey', which='major', axis='y', linestyle='--')
    ax.set_axisbelow(True)
    
    plt.setp(ax.spines.values(), linewidth=1.5)
    markers = ['o', 'v']

    p1 = ax.bar(x_axis_ls, data, 0.5, align='center', color='#ffffff',\
            edgecolor=['#88cc00']*len(x_axis_ls), linewidth=1.5, hatch='/////');
    ax.bar(x_axis_ls, data, 0.5, align='center', color='none',\
            edgecolor=['k']*len(x_axis_ls), linewidth=1);
    p2 = ax2.plot(x_axis_ls, overall_saving, linestyle='none', color='#dc5739',\
            linewidth=2, markeredgecolor='k', markeredgewidth=1,\
             marker='o', markersize=14)

    ax.tick_params(axis="y",direction="in")

    plt.subplots_adjust(left=0.15, bottom=0.40, right=0.80, top=0.88,
                        wspace=0.1, hspace=0.1)

    plt.legend((p1[0], p2[0]), ('Speedup', 'Energy'), \
            bbox_to_anchor=(-0.05, 1.03, 1.1, .101), loc=3,
            ncol=2, mode="expand", borderaxespad=0., frameon=False,  prop={'size': 14})


    ax.set_xlim(0.5, 8.50)
    ax.set_ylim(0, 10)
    ax2.set_ylim(0, 100)
    ax.set_xticks([i-0.5 for i in range(1, 9)])
    ax.set_xticklabels(['PointNet++ (c)', 'PointNet++ (s)', 'DGCNN (c)', \
                'DGCNN (s)','F-PointNet', 'LDGCNN', 'DensePoint', '      AVG.   '], rotation=60, size=14)
    
    plt.savefig("systolic_speedup.pdf");

def GroupSpeedUp():
    # initialize the array from the result first.
    data = [6.57, 6.28, 12.49, 7.73, 1.80, 8.94, 8.81, 7.51]
    overall_saving = [99] * 8


    x_axis_ls = range(1, 9)
    plt.rc('font', size=16)
    ax = plt.figure(figsize=(4, 3)).add_subplot(111)
    ax.set_ylabel('Speedup', fontsize=16)
    ax2 = ax.twinx()
    ax2.set_ylabel('Energy Reduction (%)', fontsize=16)
    ax.grid(color='grey', which='major', axis='y', linestyle='--')
    ax.set_axisbelow(True)
    
    plt.setp(ax.spines.values(), linewidth=1.5)
    markers = ['o', 'v']

    p1 = ax.bar(x_axis_ls, data, 0.5, align='center', color='#ffffff',\
            edgecolor=['#88cc00']*len(x_axis_ls), linewidth=1.5, hatch='/////');
    ax.bar(x_axis_ls, data, 0.5, align='center', color='none',\
            edgecolor=['k']*len(x_axis_ls), linewidth=1);
    p2 = ax2.plot(x_axis_ls, overall_saving, linestyle='none', color='#dc5739',\
            linewidth=2, markeredgecolor='k', markeredgewidth=1,\
             marker='o', markersize=14)

    ax.tick_params(axis="y",direction="in")

    plt.subplots_adjust(left=0.15, bottom=0.40, right=0.80, top=0.88,
                        wspace=0.1, hspace=0.1)

    plt.legend((p1[0], p2[0]), ('Speedup', 'Energy'), \
            bbox_to_anchor=(-0.05, 1.03, 1.1, .101), loc=3,
            ncol=2, mode="expand", borderaxespad=0., frameon=False,  prop={'size': 14})

    ax.set_xlim(0.5, 8.50)
    ax.set_ylim(0, 15)
    ax.set_yticks([0, 3, 6, 9, 12, 15])
    ax2.set_ylim(0, 100)
    ax.set_xticks([i-0.5 for i in range(1, 9)])
    ax.set_xticklabels(['PointNet++ (c)', 'PointNet++ (s)', 'DGCNN (c)', \
                'DGCNN (s)','F-PointNet', 'LDGCNN', 'DensePoint', '      AVG.   '], rotation=60, size=14)
    
    plt.savefig("group_speedup.pdf");



def SystolicArrayProfile():
    # initialize the array from the result first.
    speedup = [[3.26, 3.37, 3.40, 3.68, 3.71, 3.76],
                [2.75, 1.51, 1.29, 1.20, 1.19, 1.19]]
    energy = [[0.29, 0.28, 0.28, 0.27, 0.27, 0.27],
                [0.82, 0.82, 0.81, 0.81, 0.79, 0.77]]


    x_axis_ls = [ i+0.5 for i in range(1, 7)]
    plt.rc('font', size=16)
    ax = plt.figure(figsize=(4, 3)).add_subplot(111)
    ax.set_ylabel('Speedup', fontsize=16)
    ax.set_xlabel('SA Size', fontsize=16)
    ax2 = ax.twinx()
    ax2.set_ylabel('Norm. Energy', fontsize=16)
    ax.grid(color='grey', which='major', axis='y', linestyle='--')
    ax.set_axisbelow(True)
    
    plt.setp(ax.spines.values(), linewidth=1.5)
    markers = ['o', 'v']

    # p1 = ax.plot(x_axis_ls, speedup[0], linestyle='--', color='#bf5aed', linewidth=1.5,
    #     markeredgecolor='k', markeredgewidth=1, marker='^', markersize=8)
    p2 = ax.plot(x_axis_ls, speedup[1], color='#88cc00', linewidth=1.5, 
        markeredgecolor='k', markeredgewidth=1, marker='^', markersize=14)
    # p3 = ax2.plot(x_axis_ls,energy[0], linestyle='--', color='#bdd3ff', linewidth=1.5,
    #         markeredgecolor='k', markeredgewidth=1, marker='o', markersize=8)
    p4 = ax2.plot(x_axis_ls,energy[1], color='#f59153', linewidth=2, \
            markeredgecolor='k', markeredgewidth=1, marker='o', markersize=14)
    # markeredgewidth=1,marker='o', markersize=14)

    ax.tick_params(axis="y",direction="in")

    plt.subplots_adjust(left=0.18, bottom=0.22, right=0.83, top=0.85,
                        wspace=0.1, hspace=0.1)

    plt.legend((p2[0], p4[0]), ('Speedup', 'Energy'), \
            bbox_to_anchor=(-0.05, 1.03, 1.1, .101), loc=3,
            ncol=2, mode="expand", borderaxespad=0., frameon=False,  prop={'size': 14})

    ax.set_xlim(1, 7)
    ax.set_ylim(0, 3)
    ax2.set_ylim(0.4, 1)
    ax.set_xticks(x_axis_ls)
    ax.set_xticklabels(['8x8', '16x16', '24x24', '32x32','40x40', '48x48'], rotation=20, size=14)
    
    plt.savefig("systolic_profile.pdf");

def profile_au():
    y = ["8", "16", "32", "64", "128", "256"]
    x = ["3", "6", "12", "24", "48", "96"]

    # Flow-Net-C
    res = np.array([[31.77, 15.89, 7.95, 4.10, 2.17, 2.17],
                    [15.89, 7.95, 3.98, 2.05, 1.09, 1.09],
                    [7.95, 3.98, 1.99, 1.03, 0.55, 0.55],
                    [3.98, 1.99, 1.00, 0.52, 0.28, 0.28],
                    [1.99, 1.00, 0.50, 0.26, 0.14, 0.14],
                    [1.00, 0.50, 0.26, 0.14, 0.08, 0.08]])

    # print(res)
    res = np.array(res)
    fig, ax = plt.subplots()
    ax.set_xlabel('NIT Buffer Size (KB)', fontsize=32)
    ax.set_ylabel('PFT Buffer Size (KB)', fontsize=32)
    plt.rc('font', size=32)
    plt.tick_params(axis='both', which='major', labelsize=32)
    im, cbar = heatmap(res, y, x, ax=ax, 
                   cmap=cmap_name, cbarlabel="Norm. Energy",
                   norm=matplotlib.colors.Normalize(vmin=0, vmax=4))

    texts = annotate_heatmap(im, valfmt="{x:.1f}")

    fig.tight_layout()
    plt.subplots_adjust(left=-0.05, bottom=0.15, right=0.99, top=0.95,
        wspace=0.0, hspace=0.0)
    plt.savefig("au_profile.pdf");

cmap_name="Reds"
def heatmap(data, row_labels, col_labels, ax=None,
            cbar_kw={}, cbarlabel="", **kwargs):
    """
    Create a heatmap from a numpy array and two lists of labels.

    Arguments:
        data       : A 2D numpy array of shape (N,M)
        row_labels : A list or array of length N with the labels
                     for the rows
        col_labels : A list or array of length M with the labels
                     for the columns
    Optional arguments:
        ax         : A matplotlib.axes.Axes instance to which the heatmap
                     is plotted. If not provided, use current axes or
                     create a new one.
        cbar_kw    : A dictionary with arguments to
                     :meth:`matplotlib.Figure.colorbar`.
        cbarlabel  : The label for the colorbar
    All other arguments are directly passed on to the imshow call.
    """

    if not ax:
        ax = plt.gca()

    plt.rc('font', size=26)
    # Plot the heatmap
    im = ax.imshow(data, **kwargs)

    # Create colorbar
    cbar = ax.figure.colorbar(im, ax=ax, **cbar_kw)
    cbar.ax.set_ylabel(cbarlabel, rotation=-90, va="bottom")

    # We want to show all ticks...
    ax.set_xticks(np.arange(data.shape[1]))
    ax.set_yticks(np.arange(data.shape[0]))
    # ... and label them with the respective list entries.
    ax.set_xticklabels(col_labels)
    ax.set_yticklabels(row_labels)

    # Let the horizontal axes labeling appear on top.
    ax.tick_params(top=False, bottom=True,
                   labeltop=False, labelbottom=True)

    # Rotate the tick labels and set their alignment.
    plt.setp(ax.get_xticklabels(), rotation=0, ha="right",
             rotation_mode="anchor")

    # Turn spines off and create white grid.
    for edge, spine in ax.spines.items():
        spine.set_visible(False)

    ax.set_xticks(np.arange(data.shape[1]+1)-.5, minor=True)
    ax.set_yticks(np.arange(data.shape[0]+1)-.5, minor=True)
    ax.grid(which="minor", color="w", linestyle='-', linewidth=3)
    ax.tick_params(which="minor", bottom=False, left=False)


    # # Loop over data dimensions and create text annotations.
    # for i in range(len(data)):
    #     for j in range(len(data[0])):
    #         text = ax.text(j, i, data[i, j],
    #                        ha="center", va="center", color="k")

    return im, cbar



def annotate_heatmap(im, data=None, valfmt="{x:.2f}",
                     textcolors=["black", "white"],
                     threshold=None, **textkw):
    """
    A function to annotate a heatmap.

    Parameters
    ----------
    im
        The AxesImage to be labeled.
    data
        Data used to annotate.  If None, the image's data is used.  Optional.
    valfmt
        The format of the annotations inside the heatmap.  This should either
        use the string format method, e.g. "$ {x:.2f}", or be a
        `matplotlib.ticker.Formatter`.  Optional.
    textcolors
        A list or array of two color specifications.  The first is used for
        values below a threshold, the second for those above.  Optional.
    threshold
        Value in data units according to which the colors from textcolors are
        applied.  If None (the default) uses the middle of the colormap as
        separation.  Optional.
    **kwargs
        All other arguments are forwarded to each call to `text` used to create
        the text labels.
    """

    if not isinstance(data, (list, np.ndarray)):
        data = im.get_array()

    # Normalize the threshold to the images color range.
    if threshold is not None:
        threshold = im.norm(threshold)
    else:
        threshold = im.norm(data.max())/2.

    # Set default alignment to center, but allow it to be
    # overwritten by textkw.
    kw = dict(horizontalalignment="center",
              verticalalignment="center")
    kw.update(textkw)

    # Get the formatter in case a string is supplied
    if isinstance(valfmt, str):
        valfmt = matplotlib.ticker.StrMethodFormatter(valfmt)

    # Loop over the data and create a `Text` for each "pixel".
    # Change the text's color depending on the data.
    texts = []
    for i in range(data.shape[0]):
        for j in range(data.shape[1]):
            kw.update(color=textcolors[int(im.norm(data[i, j]) > threshold)])
            text = im.axes.text(j, i, valfmt(data[i, j], None), **kw)
            texts.append(text)

    return texts


PlotAcc()
ProfileSoftwareSpeedupEnergy()
OpsReduction()
PlotLayerOps()
PlotPointNet()
PlotTimeDist()
ProfileHardwareEnergy()
ProfileHardwareSpeedup()
SystolicArraySpeedUp()
GroupSpeedUp()
SystolicArrayProfile()
profile_au()
TotalOps()
ProfileNSESpeedup()



==> scripts/plot.py <==
import matplotlib.style
import matplotlib as mpl
mpl.style.use('classic')
import matplotlib.pyplot as plt
import matplotlib.patches as patches
from matplotlib.ticker import FuncFormatter
from matplotlib.patches import Ellipse
import numpy as np
import math
mpl.rcParams['legend.numpoints'] = 1
plt.rcParams["font.family"] = "Arial"
# matplotlib.rcParams['pdf.fonttype'] = 42
# matplotlib.rcParams['ps.fonttype'] = 42

##############################################################
#                     PCloud Arch PROJECT                    #
##############################################################


def PlotAcc():
    data = {
        "Orginal" : [90.76, 84.01, 91.53, 84.92, 71.26], 
        "Mesorasi": [89.91, 84.05, 91.45, 84.21, 72.49]
    }

    # initialize the array from the result first.
    names = ["Orginal", "Mesorasi"]

    x_axis = {
        "Orginal" : [1.0, 4.0, 7.0, 10.0, 13.0], 
        "Mesorasi": [2.0, 5.0, 8.0, 11.0, 14.0]
    }

    x_axis_ls =[1.5, 4.5, 7.5, 10.5, 13.5]

    plt.rc('font', size=16)
    ax = plt.figure(figsize=(8, 3)).add_subplot(111)
    ax.set_ylabel('Accuracy (%)', fontsize=16)
    # plt.xticks(rotation=60)
    plt.setp(ax.spines.values(), linewidth=2)
    p = [None, None, None, None]
    colors = ['#a6a6a6', '#88cc00']
    hatches = ['----', '\\\\\\', '///']

    for i in range(2):
        for j in range(len(data[names[i]])):
            ax.text(x_axis[names[i]][j], data[names[i]][j]+0.20, ("%.1f" % data[names[i]][j]),
                ha='center', va='bottom', fontsize=12)
        p[i] = ax.bar(x_axis[names[i]], data[names[i]], 1.0, align='center', color='#ffffff',\
                edgecolor=[colors[i]]*len(x_axis_ls), linewidth=1.5, hatch=hatches[i]);
        ax.bar(x_axis[names[i]], data[names[i]], 1.0, align='center', color='none',\
                edgecolor=['k']*len(x_axis_ls), linewidth=1.5);
    
    plt.subplots_adjust(left=0.1, bottom=0.20, right=0.95, top=0.85,
                wspace=0.2, hspace=0.2)
    plt.xticks(x_axis_ls, ["PointNet++\n(c)", "PointNet++\n(s)", 
        "DGCNN\n(c)", "DGCNN\n(s)", "F-PointNet"])
    ax.tick_params(axis="y",direction="in")
    ax.tick_params(axis="x",direction="in")
    
    ax.set_ylim(40, 100)
    ax.set_xlim(0, 15)
    ax.set_yticks([40, 60, 80, 100])
    ax.set_yticks(range(40, 100, 4), minor=True)
    ax.tick_params(axis = 'both', which = 'minor', labelsize = 0, length=4)
    plt.grid(color='grey', which='major', axis='y', linestyle='--')
    plt.legend((p[0][0], p[1][0]), ('Original','Mesorasi'), \
            bbox_to_anchor=(-0.01, 1.01, 1.0, .101), loc=3,
            ncol=3, mode="expand", borderaxespad=0.1, frameon=False, \
            prop={'size': 16}, handletextpad=0.1)
    ax.set_axisbelow(True)
    
    plt.savefig("pcloud_accuracy.pdf");


def ProfileSoftwareSpeedupEnergy():
    # initialize the array from the result first.
    overall_speedup = [[1.85, 1.67, 1.32, 1.16, 1.80, 1.56]]

    overall_saving = [[64.47, 69.50, 23.93, 18.60, 52.04, 45.71]]


    x_axis_ls = range(1, 7)
    plt.rc('font', size=10)
    ax = plt.figure(figsize=(6, 2)).add_subplot(111)
    ax.set_ylabel('Speedup', fontsize=14)
    ax2 = ax.twinx()
    ax2.set_ylabel('Energy\nReduction (%)', fontsize=14)
    
    plt.setp(ax.spines.values(), linewidth=1.5)
    p = [None, None, None, None]
    
    colors = ['#88cc00', '#a6a6a6']
    markercolors = ['#dc5739', '#8154D1', '#ae774c']
    hatches = ['/////', '\\\\\\\\\\', '----']
    markers = ['o', 'v']

    ax.plot([0, 8], [1, 1], color='black', linestyle='--', lw=1.5)
    tmp_x = [x+1*0.25 for x in x_axis_ls]
    p[0] = ax.bar(tmp_x, overall_speedup[0], 0.5, align='center', color='#ffffff',\
            edgecolor=[colors[0]]*len(x_axis_ls), linewidth=1.5, hatch=hatches[0]);
    ax.bar(tmp_x, overall_speedup[0], 0.5, align='center', color='none',\
            edgecolor=['k']*len(x_axis_ls), linewidth=1);
    p[1] = ax2.plot(tmp_x, overall_saving[0], linestyle='none', color=markercolors[0],\
            linewidth=2, markeredgecolor='k', markeredgewidth=1,\
             marker=markers[0], markersize=14)

    plt.subplots_adjust(left=0.10, bottom=0.20, right=0.85, top=0.85,
                        wspace=0.2, hspace=0.2)
    plt.xticks([1.25, 2.25, 3.25, 4.25, 5.25, 6.25, 7.25], \
                ['PointNet++\n(c)', 'PointNet++\n(s)', 'DGCNN\n(c)', \
                'DGCNN\n(s)','F-PointNet', 'AVG.'])
    ax.tick_params(axis="y",direction="in")

    
    plt.arrow(0.20, 115, 0.3, 0, head_width=0, head_length=0, fc='k',\
             ec='k', lw=1.5, clip_on = False)
    plt.arrow(0.20, 115, 0, -6, head_width=0.125, head_length=2.5, fc='k',\
             ec='k', lw=1.5, clip_on = False)
    plt.arrow(7.4, 115, -0.3, 0, head_width=0, head_length=0, fc='k',\
             ec='k', lw=1.5, clip_on = False)
    plt.arrow(7.4, 115, 0, -6, head_width=0.125, head_length=2.5, fc='k',\
             ec='k', lw=1.5, clip_on = False)
    # ax.text(0.35, 0.75, '1', fontsize=10, color='red', clip_on = False)

    ax.set_xlim(0.75, 6.75)
    ax2.set_xlim(0.75, 6.75)
    ax2.set_ylim(0, 100)
    ax2.set_yticks([0, 25, 50, 75, 100])
    ax.set_ylim(0, 2.0)
    ax.set_yticks([0.1*i for i in range(0, 20)], minor=True)
    ax.tick_params(axis = 'y', which = 'minor', labelsize = 0, length=4)
    ax2.set_yticks([5*i for i in range(0, 20)], minor=True)
    ax2.tick_params(axis = 'y', which = 'minor', labelsize = 0, length=4)
    
    ax.set_yticks([0, 0.5, 1, 1.5, 2.0])
    # ax.tick_params(axis="x",direction="in",rotation=60)
    # ax2.tick_params(axis="x",direction="in",rotation=60)
    # plt.xticks(rotation=60)
    
    legend1 = plt.legend((p[0][0], p[1][0]), \
            ('Speedup', 'Energy'), \
            bbox_to_anchor=(0., 1.01, 1., .101), loc=3,
            ncol=2, mode="expand", borderaxespad=0., frameon=False,  prop={'size': 12})

    # plt.legend((p[2][0], p[3][0]), \
    #         (', 'GPU+NPU (Energy)'), \
    #         bbox_to_anchor=(0., 1.01, 1., .101), loc=4,
    #         ncol=1, borderaxespad=0., frameon=False,  prop={'size': 12})
    # plt.gca().add_artist(legend1)

    ax.grid(color='grey', which='major', axis='y', linestyle='--')
    ax.set_axisbelow(True)
    ax2.set_axisbelow(True)
    
    plt.savefig("gpu_speedup_energy.pdf");


def OpsReduction():
    # initialize the array from the result first.
    data = [79.30, 68.34, 61.24, 44.32, 88.47]


    x_axis_ls = range(1, 6)
    plt.rc('font', size=14)
    ax = plt.figure(figsize=(4, 3)).add_subplot(111)
    ax.set_ylabel('MAC Ops\nReduction (%)', fontsize=16)
    ax.grid(color='grey', which='major', axis='y', linestyle='--')
    ax.set_axisbelow(True)
    
    plt.setp(ax.spines.values(), linewidth=1.5)
    colors = ['#40bf40', '#4d4dff']
    colors = ['#88cc00', '#a6a6a6']
    markercolors = ['#dc5739', '#8154D1', '#ae774c']
    hatches = ['/////', '\\\\\\\\\\', '----']
    markers = ['o', 'v']

    p = ax.bar(x_axis_ls, data, 0.5, align='center', color='#ffffff',\
            edgecolor=[colors[0]]*len(x_axis_ls), linewidth=1.5, hatch=hatches[0]);
    ax.bar(x_axis_ls, data, 0.5, align='center', color='none',\
            edgecolor=['k']*len(x_axis_ls), linewidth=1);

    # plt.xticks(x_axis_ls, ['#1','#2', '#3','#4','#5'])
    # ['PointNet\n(cls)', 'DGCNN\n(cls)', 'PointNet\n(seg)', 'DGCNN\n(seg)','F-Point\nNet++']
    ax.tick_params(axis="y",direction="in")

    plt.subplots_adjust(left=0.25, bottom=0.23, right=0.95, top=0.88,
                        wspace=0.1, hspace=0.1)

    ax.set_xlim(0.5, 5.50)
    ax.set_ylim(0, 100)
    plt.xticks(x_axis_ls, ['PointNet++ (c)', 'PointNet++ (s)', 'DGCNN (c)', \
                'DGCNN (s)','F-PointNet'], rotation=20, size=14) 
    
    plt.savefig("ops_reduction.pdf");


def TotalOps():
    # initialize the array from the result first.
    data = [ i/(1.0*10**9) for i in \
    [7034025984, 3112003104, 36733834240, \
     186526745600, 185725730816, 271232000003, 315962614784, 155307746816]]


    x_axis_ls = range(1, 9)
    plt.rc('font', size=14)
    ax = plt.figure(figsize=(4, 3.5)).add_subplot(111)
    ax.set_ylabel('MAC Ops (GOPS)', fontsize=16)
    ax.grid(color='grey', which='major', axis='y', linestyle='--')
    ax.set_axisbelow(True)
    ax.set_yscale('log')
    
    plt.setp(ax.spines.values(), linewidth=1.5)
    colors = ['#f59153', '#88cc00', '#a6a6a6']
    markercolors = ['#dc5739', '#8154D1', '#ae774c']
    hatches = ['/////', '\\\\\\\\\\', '----']
    markers = ['o', 'v']

    p1 = ax.bar(x_axis_ls, data, 0.5, align='center', color='#ffffff',\
            edgecolor=[colors[1]]*len(x_axis_ls), linewidth=1.5, hatch=hatches[0]);

    p2 = ax.bar(x_axis_ls[0:3], data[0:3], 0.5, align='center', color='#ffffff',\
            edgecolor=[colors[2]]*len(x_axis_ls[0:3]), linewidth=1.5, hatch=hatches[0]);
    ax.bar(x_axis_ls, data, 0.5, align='center', color='none',\
            edgecolor=['k']*len(x_axis_ls), linewidth=1);
    ax.plot([3.5, 3.5], [1, 1000], color='grey', linestyle='--', lw=1.5)

    # plt.xticks(x_axis_ls, ['#1','#2', '#3','#4','#5'])
    # ['PointNet\n(cls)', 'DGCNN\n(cls)', 'PointNet\n(seg)', 'DGCNN\n(seg)','F-Point\nNet++']
    ax.tick_params(axis="y",direction="in")

    plt.subplots_adjust(left=0.20, bottom=0.40, right=0.95, top=0.90,
                        wspace=0.1, hspace=0.1)

    ax.set_xlim(0.5, 8.50)
    ax.set_ylim(10**0, 10**3)
    plt.xticks(x_axis_ls, ['YOLOv2', 'AlexNet', 'ResNet-50', 'PointNet++ (c)', 'PointNet++ (s)', 'DGCNN (c)', \
                'DGCNN (s)','F-PointNet'], rotation=60, size=16) 

    plt.legend((p2[0], p1[0]), \
            ('CNN', 'Point Cloud'), \
            bbox_to_anchor=(0., 1.01, 1., .101), loc=3,
            ncol=2, mode="expand", borderaxespad=0., frameon=False,  prop={'size': 12})
    # plt.annotate("", xy=(0.5, 5), xycoords='data',
    #          xytext=(3.5, 5), textcoords='data',
    #          arrowprops=dict(arrowstyle="<->"))
    # ax.text(1.5, 5, 'CNN', fontsize=12, color='k')
    # plt.annotate("", xy=(3.5, 5), xycoords='data',
    #          xytext=(8.5, 5), textcoords='data',
    #          arrowprops=dict(arrowstyle="<->"))
    # ax.text(5.0, 5, 'Point Cloud', fontsize=12, color='k')
    
    plt.savefig("mac_ops.pdf");


def PlotLayerOps():
    data1 = [sorted([49152,1048576,1048576,1073152,1048576,1048576, 2097152, 2097152]),
            sorted([98304,2097152,2097152,1048576,1048576,1048576, 2621440]),
            sorted([122880,1310720,122880,2621440,2621440,2621440,4194304,2097152]),
            sorted([360000,3840000,360000,3840000,7680000,3840000,7680000, 7680000]),
            sorted([16384,131072,131072,32768,524288,524288,65536,1048576, \
             1572864,655360,131072,131072,655360,262144,262144,1310720,524288,524288])]


    data2 = [sorted([3072,65536,65536,67072,65536,65536, 131072, 131072]),
            sorted([3072,131072,131072,65536,65536,65536, 131072]),
            sorted([6144,65536,6144,131072,131072,131072,131072, 65536]),
            sorted([18000,192000,18000,192000,384000,192000,384000,384000]),
            sorted([4096,32768,32768,4096,65536,65536,4096,65536,98304,40960,\
                    8192,8192,40960,16384,16384,40960,16384,16384])]

    for i in range(len(data1)):
        for j in range(len(data1[i])):
            data1[i][j] /= 256*1024.0
            data2[i][j] /= 256*1024.0


    plt.rc('font', size=14)
    ax = plt.figure(figsize=(4, 3)).add_subplot(111)
    plt.setp(ax.spines.values(), linewidth=1.5)

    ax.set_yscale('log', basey=2)
    ax.grid(color='grey', which='major', axis='y', linestyle='--')
    ax.set_ylabel('Data Size (MB)', fontsize=16)

    p1 = ax.violinplot(data1,[1.1,3.1,5.1,7.1,9.1])
    p2 = ax.violinplot(data2,[1.9,3.9,5.9,7.9,9.9])

    # Make all the violin statistics marks red:
    for partname in ('cbars','cmins','cmaxes',):
        vp = p2[partname]
        vp.set_edgecolor('#1515d1')

    for e in p2['bodies']:
        e.set_facecolor('#40bf40')

    # pc.set_edgecolor()
    ax.set_xlim(0.5, 10.5)
    ax.set_ylim(1.0/512, 2**6)

    plt.legend((p1['bodies'][0], p2['bodies'][0]), ('Original', 'Delayed-Aggr.'), \
            bbox_to_anchor=(-0.05, 1.01, 1., .101), loc=3,
            ncol=2, mode="expand", borderaxespad=0.1, frameon=False, \
            prop={'size': 14}, handletextpad=0.1)
    plt.subplots_adjust(left=0.18, bottom=0.23, right=0.95, top=0.88,
                        wspace=0.1, hspace=0.1)

    plt.xticks([1.5,3.5,5.5,7.5,9.5], ['PointNet++ (c)', 'PointNet++ (s)', 'DGCNN (c)', \
                'DGCNN (s)','F-PointNet'], rotation=20, size=14) 
    # plt.xticks([1.5,3.5,5.5,7.5,9.5], ['#1','#2', '#3','#4','#5'])
    # plt.minorticks_on()
    ax.set_yticks([1.0/512*2**i for i in range(0, 15)], minor=True)
    ax.tick_params(axis = 'both', which = 'minor', labelsize = 0)
    ax.set_yticks([1.0/512, 1.0/64, 1.0/8, 1, 8, 64])
    plt.yticks([1.0/512, 1.0/64, 1.0/8, 1, 8, 64], size=16)
    
    # ax.tick_params(axis = 'both', which = 'major', labelsize = 4)
    # ax.grid(color='grey', which='major', axis='y', linestyle='--')
    plt.savefig("layer_ops.pdf");

def PlotPointNet():
    # initialize the array from the result first.
    names = ["Orginal", "Mesorasi"]

    x_axis = {
        "Orginal" : [1.0, 4.0, 7.0], 
        "Mesorasi": [2.0, 5.0, 8.0]
    }

    data = {
        "Orginal" : [9.82, 0.85, 24.90], 
        "Mesorasi": [9.49, 3.86, 7.84]
    }

    x_axis_ls =[1.5, 4.5, 7.5]
    plt.rc('font', size=14)
    ax = plt.figure(figsize=(4, 3)).add_subplot(111)
    ax.set_ylabel('Time (msec.)', fontsize=16)
    # plt.xticks(rotation=60)
    plt.setp(ax.spines.values(), linewidth=1.5)
    p = [None, None, None, None]
    colors = ['#a6a6a6', '#88cc00']
    hatches = ['----', '\\\\\\', '///', '|||']

    for i in range(2):
        for j in range(len(data[names[i]])):
            ax.text(x_axis[names[i]][j], data[names[i]][j]+0.20, ("%.1f" % data[names[i]][j]),
                ha='center', va='bottom', fontsize=12)
        p[i] = ax.bar(x_axis[names[i]], data[names[i]], 1.0, align='center', color='#ffffff',\
                edgecolor=[colors[i]]*len(x_axis_ls), linewidth=1.5, hatch=hatches[i]);
        ax.bar(x_axis[names[i]], data[names[i]], 1.0, align='center', color='none',\
                edgecolor=['k']*len(x_axis_ls), linewidth=1.5);
        plt.errorbar(x_axis[names[i]], data[names[i]], yerr=[0.3*i for i in data[names[i]]],\
                    linestyle='none', linewidth=2.0)
    
    plt.subplots_adjust(left=0.20, bottom=0.23, right=0.95, top=0.88,
                wspace=0.1, hspace=0.1)
    plt.xticks(x_axis_ls, ["Neighbor\nSearch", "Aggregation", "Feature\nComputation"], size=14)
    ax.tick_params(axis="y",direction="in")
    ax.tick_params(axis="x",direction="in")

    # ax.set_yscale('log')
    # plt.annotate("DCO", xy=(2.0, 3.5), xycoords='data',
    #          xytext=(1.0, 5.0), textcoords='data',
    #          arrowprops=dict(arrowstyle="->"))
    
    ax.set_ylim(0, 30)
    ax.set_xlim(0, 9)
    plt.grid(color='grey', which='major', axis='y', linestyle='--')
    plt.legend((p[0][0], p[1][0]), ('Original','Delayed-Aggr.'), \
            bbox_to_anchor=(-0.05, 1.01, 1.1, .101), loc=3,
            ncol=2, mode="expand", borderaxespad=0.1, frameon=False, \
            prop={'size': 14}, handletextpad=0.1)
    ax.set_axisbelow(True)
    
    plt.savefig("pointnet_dist.pdf");

def PlotTimeDist():
    # initialize the array from the result first.
    names = ["Orginal", "Mesorasi"]

    x_axis1 = [1, 4, 7, 10, 13, 16]
    x_axis2 = [2, 5, 8, 11, 14, 17]

    data1 = [1.26, 0.85, 3.29, 10.41, 2.22, 3.61]
    data2 = [3.61, 3.85, 4.89, 15.24, 7.29, 6.98]

    plt.rc('font', size=12)
    ax = plt.figure(figsize=(7, 2.5)).add_subplot(111)
    ax.set_ylabel('Time (msec.)', fontsize=16)
    ax2 = ax.twinx()
    ax2.set_ylabel('Relative Time (%)', fontsize=16)

    # plt.xticks(rotation=60)
    plt.setp(ax.spines.values(), linewidth=1.5)

    colors = ['#a6a6a6', '#88cc00']
    markercolors = ['#8154D1', '#dc5739', '#ae774c']
    hatches = [ '----', '/////', '\\\\\\\\\\',]
    markers = ['v', 'o']
    plt.grid(color='grey', which='major', axis='y', linestyle='--')

    plt.annotate("10.4", xy=(10, 40.0), xycoords='data',
             xytext=(8, 35.0), textcoords='data',
             arrowprops=dict(arrowstyle="->"))
    plt.annotate("15.2", xy=(11, 40.0), xycoords='data',
             xytext=(12, 35.0), textcoords='data',
             arrowprops=dict(arrowstyle="->"))

    org_group = ax.bar(x_axis1, data1, \
                1.0, align='center', color='#ffffff', \
                edgecolor=['#a6a6a6']*len(x_axis1), linewidth=1.5, hatch=hatches[0]);
    ax.bar(x_axis1, data1, \
            1.0, align='center', color='none',\
            edgecolor=['k']*len(x_axis1), linewidth=1);

    new_group = ax.bar(x_axis2, data2, \
                1.0, align='center', color='#ffffff',\
                edgecolor=['#88cc00']*len(x_axis1), linewidth=1.5, hatch=hatches[1]);

    ax.bar(x_axis2, data2, \
            1.0, align='center', color='none',\
            edgecolor=['k']*len(x_axis1), linewidth=1);

    org_pct = ax2.plot([1, 4, 7, 10, 13, 16], [5.8, 1.4, 3.9, 3.3, 4.0, 3.68], \
            linestyle='none', color='#8154D1',\
            linewidth=2, markeredgecolor='k', markeredgewidth=1,\
             marker='^', markersize=16)

    # [30.7, 10.9, 21.3, 5.6, 23.8]
    new_pct = ax2.plot([2, 5, 8, 11, 14, 17], [35.3, 33.8, 13.8, 7.7, 28.4, 23.8], \
            linestyle='none', color='#dc5739',\
            linewidth=2, markeredgecolor='k', markeredgewidth=1,\
             marker='o', markersize=14)

    plt.subplots_adjust(left=0.12, bottom=0.15, right=0.90, top=0.75,
                wspace=0.2, hspace=0.2)
    ax.tick_params(axis="y",direction="in", size=8)
    ax.tick_params(axis="x",direction="in")
    ax.set_ylim(1/10.0, 10)
    ax2.set_xlim(0, 18)
    ax2.set_ylim(0, 40)
    ax2.set_yticks([0, 20, 40])

    ax.set_yscale('log')

    plt.arrow(-1.3, 52, 0.3, 0, head_width=0, head_length=0, fc='k',\
             ec='k', lw=1.5, clip_on = False)
    plt.arrow(-1.3, 52, 0, -6, head_width=0.125, head_length=2.5, fc='k',\
             ec='k', lw=1.5, clip_on = False)
    plt.arrow(18.3, 52, -0.3, 0, head_width=0, head_length=0, fc='k',\
             ec='k', lw=1.5, clip_on = False)
    plt.arrow(18.3, 52, 0, -6, head_width=0.125, head_length=2.5, fc='k',\
             ec='k', lw=1.5, clip_on = False)
 
    plt.legend((org_group[0], new_group[0], org_pct[0], new_pct[0]), \
            ('Original','Delay-Aggr.', 'Original','Delay-Aggr.'), \
            bbox_to_anchor=(0.0, 1.01, 1.0, .101), loc=3,
            ncol=2, mode="expand", borderaxespad=0.1, frameon=False, \
            prop={'size': 14}, handletextpad=0.1)

    # ax.set_axisbelow(True)
    plt.xticks([1.5, 4.5, 7.5, 10.5, 13.5, 16.5], \
                ['PointNet++\n(c)', 'PointNet++\n(s)', 'DGCNN\n(c)', \
                'DGCNN\n(s)','F-PointNet', 'AVG.'])

    plt.savefig("runtime_dist.pdf");


def ProfileHardwareEnergy():

    overall_saving = [[4.72, 2.95, 2.00, 1.32, 3.59, 2.92],
                    [0.98, 0.98, 0.81, 0.84, 0.98, 0.92],
                    [0.69, 0.82, 0.69, 0.78, 0.65, 0.73]]

    x_axis_ls = range(1, 7)
    plt.rc('font', size=10)
    ax = plt.figure(figsize=(6, 2)).add_subplot(111)
    ax.set_ylabel('Norn. Energy', fontsize=14)
    
    plt.setp(ax.spines.values(), linewidth=1.5)
    p = [None, None, None, None]
    
    colors = ['#f59153', '#a6a6a6', '#88cc00']
    markercolors = ['#ae774c', '#8154D1', '#dc5739']
    hatches = ['\\\\\\\\\\', '----', '/////', ]
    markers = ['v', 'o']


    tmp_x = [x+0.1 for x in x_axis_ls]
    # ax.text(1.1, 3.05, ("4.7"), ha='center', va='bottom', fontsize=14, color='r')
    # ax.text(5.1, 3.05, ("3.6"), ha='center', va='bottom', fontsize=14, color='r')
    plt.annotate("4.7", xy=(1.1, 3.0), xycoords='data',
             xytext=(1.5, 2.4), textcoords='data',
             arrowprops=dict(arrowstyle="->"))
    plt.annotate("3.6", xy=(5.1, 3.0), xycoords='data',
             xytext=(5.5, 2.4), textcoords='data',
             arrowprops=dict(arrowstyle="->"))

    p[0] = ax.bar(tmp_x, overall_saving[0], 0.25, align='center', color='#ffffff',\
            edgecolor=[colors[0]]*len(x_axis_ls), linewidth=1.5, hatch=hatches[0]);
    ax.bar(tmp_x, overall_saving[0], 0.25, align='center', color='none',\
            edgecolor=['k']*len(x_axis_ls), linewidth=1);

    tmp_x = [x+0.35 for x in x_axis_ls]
    p[1] = ax.bar(tmp_x, overall_saving[1], 0.25, align='center', color='#ffffff',\
            edgecolor=[colors[1]]*len(x_axis_ls), linewidth=1.5, hatch=hatches[1]);
    ax.bar(tmp_x, overall_saving[1], 0.25, align='center', color='none',\
            edgecolor=['k']*len(x_axis_ls), linewidth=1);

    tmp_x = [x+0.6 for x in x_axis_ls]
    p[2] = ax.bar(tmp_x, overall_saving[2], 0.25, align='center', color='#ffffff',\
            edgecolor=[colors[2]]*len(x_axis_ls), linewidth=1.5, hatch=hatches[2]);
    ax.bar(tmp_x, overall_saving[2], 0.25, align='center', color='none',\
            edgecolor=['k']*len(x_axis_ls), linewidth=1);

    ax.plot([0, 8], [1, 1], color='red', linestyle='--', lw=1.5)

    plt.subplots_adjust(left=0.07, bottom=0.20, right=0.98, top=0.85,
                        wspace=0.2, hspace=0.2)
    plt.xticks([1.5, 2.5, 3.5, 4.5, 5.5, 6.5, 7.5], \
                ['PointNet++\n(c)', 'PointNet++\n(s)', 'DGCNN\n(c)', \
                'DGCNN\n(s)','F-PointNet', 'AVG.'])

    plt.annotate("Our Baseline", xy=(3.8, 1.0), xycoords='data',
             xytext=(3.8, 2.4), textcoords='data',
             arrowprops=dict(arrowstyle="->"))

    plt.yticks(range(6))
    ax.tick_params(axis="y",direction="in")
    ax.set_xlim(0.75, 7.0)
    ax.set_ylim(0, 3)
    ax.set_yticks([0.2*i for i in range(0, 15)], minor=True)
    ax.tick_params(axis = 'y', which = 'minor', labelsize = 0, length=4)
    
    legend1 = plt.legend((p[0][0], p[1][0], p[2][0]), \
            ('GPU', 'Mesorasi-SW', 'Mesorasi-HW'), \
            bbox_to_anchor=(0.0, 1.0, 1.0, .1), loc=3,
            ncol=3, mode="expand", borderaxespad=0., frameon=False,  prop={'size': 12})

    ax.grid(color='grey', which='major', axis='y', linestyle='--')
    ax.set_axisbelow(True)
    # ax2.set_axisbelow(True)
    
    plt.savefig("hw_energy.pdf");

def ProfileHardwareSpeedup():
    # initialize the array from the result first.
    overall_speedup = [[0.37, 0.42, 0.56, 0.81, 0.36, 0.50],
                        [1.19, 1.14, 1.40, 1.21, 1.15, 1.22],
                        [2.20, 1.50, 1.62, 1.28, 1.42, 1.60]]
    limit = 2

    x_axis_ls = range(1, 7)
    plt.rc('font', size=10)
    ax = plt.figure(figsize=(6, 2)).add_subplot(111)
    ax.set_ylabel('Speedup', fontsize=14)
    # ax2 = ax.twinx()
    # ax2.set_ylabel('Energy\nReduction (%)', fontsize=14)
    
    
    plt.setp(ax.spines.values(), linewidth=1.5)
    p = [None, None, None, None]
    
    colors = ['#f59153', '#a6a6a6', '#88cc00']
    markercolors = ['#ae774c', '#8154D1', '#dc5739']
    hatches = ['\\\\\\\\\\', '----', '/////', ]
    markers = ['v', 'o']

    ax.plot([0, 8], [1, 1], color='red', linestyle='--', lw=1.5)

    tmp_x = [x+0.1 for x in x_axis_ls]
    p[0] = ax.bar(tmp_x, overall_speedup[0], 0.25, align='center', color='#ffffff',\
            edgecolor=[colors[0]]*len(x_axis_ls), linewidth=1.5, hatch=hatches[0]);
    ax.bar(tmp_x, overall_speedup[0], 0.25, align='center', color='none',\
            edgecolor=['k']*len(x_axis_ls), linewidth=1);

    tmp_x = [x+0.35 for x in x_axis_ls]
    p[1] = ax.bar(tmp_x, overall_speedup[1], 0.25, align='center', color='#ffffff',\
            edgecolor=[colors[1]]*len(x_axis_ls), linewidth=1.5, hatch=hatches[1]);
    ax.bar(tmp_x, overall_speedup[1], 0.25, align='center', color='none',\
            edgecolor=['k']*len(x_axis_ls), linewidth=1);

    tmp_x = [x+0.60 for x in x_axis_ls]
    # ax.text(1.6, 2.04, ("2.2"), ha='center', va='bottom', fontsize=14, color='r')
    plt.annotate("2.2", xy=(1.6, 2.0), xycoords='data',
             xytext=(1.9, 1.8), textcoords='data',
             arrowprops=dict(arrowstyle="->"))
    p[2] = ax.bar(tmp_x, overall_speedup[2], 0.25, align='center', color='#ffffff',\
            edgecolor=[colors[2]]*len(x_axis_ls), linewidth=1.5, hatch=hatches[2]);
    ax.bar(tmp_x, overall_speedup[2], 0.25, align='center', color='none',\
            edgecolor=['k']*len(x_axis_ls), linewidth=1);

    plt.annotate("Our Baseline", xy=(5.8, 1.0), xycoords='data',
             xytext=(5.8, 1.7), textcoords='data',
             arrowprops=dict(arrowstyle="->"))

    plt.subplots_adjust(left=0.07, bottom=0.20, right=0.98, top=0.85,
                        wspace=0.2, hspace=0.2)

    plt.xticks([1.5, 2.5, 3.5, 4.5, 5.5, 6.5, 7.5], \
                ['PointNet++\n(c)', 'PointNet++\n(s)', 'DGCNN\n(c)', \
                'DGCNN\n(s)','F-PointNet', 'AVG.'])

    ax.tick_params(axis="y",direction="in")

    ax.set_xlim(0.75, 7.0)
    ax.set_ylim(0, limit)
    ax.set_yticks(range(limit))
    ax.set_yticks([0.1*limit*i for i in range(0, 10)], minor=True)
    ax.tick_params(axis = 'y', which = 'minor', labelsize = 0, length=4)

    legend1 = plt.legend((p[0][0], p[1][0], p[2][0]), \
            ('GPU', 'Mesorasi-SW', 'Mesorasi-HW'), \
            bbox_to_anchor=(0.0, 1.0, 1.0, .1), loc=3,
            ncol=3, mode="expand", borderaxespad=0., frameon=False,  prop={'size': 12})


    ax.grid(color='grey', which='major', axis='y', linestyle='--')
    ax.set_axisbelow(True)
    # ax2.set_axisbelow(True)
    
    plt.savefig("hw_speedup.pdf")


def ProfileNSESpeedup():

    overall_speedup = [[0.23, 0.17, 0.23, 0.19, 0.18, 0.20],
                        [1.13, 1.16, 2.65, 2.42, 1.24, 1.72],
                        [3.71, 3.06, 7.14, 5.07, 2.08, 4.21]]
    limit = 5

    x_axis_ls = range(1, 7)
    plt.rc('font', size=10)
    ax = plt.figure(figsize=(6, 2)).add_subplot(111)
    ax.set_ylabel('Speedup', fontsize=14)
    # ax2 = ax.twinx()
    # ax2.set_ylabel('Energy\nReduction (%)', fontsize=14)
    # ax.text(1.6, 2.04, ("2.2"), ha='center', va='bottom', fontsize=14, color='r')
    plt.annotate("7.1", xy=(3.6, 5.0), xycoords='data',
             xytext=(3.9, 4.2), textcoords='data',
             arrowprops=dict(arrowstyle="->"))
    plt.annotate("5.1", xy=(4.6, 5.0), xycoords='data',
             xytext=(4.9, 4.2), textcoords='data',
             arrowprops=dict(arrowstyle="->"))
    
    
    plt.setp(ax.spines.values(), linewidth=1.5)
    p = [None, None, None, None]
    
    colors = ['#f59153', '#a6a6a6', '#88cc00']
    markercolors = ['#ae774c', '#8154D1', '#dc5739']
    hatches = ['\\\\\\\\\\', '----', '/////', ]
    markers = ['v', 'o']

    ax.plot([0, 8], [1, 1], color='red', linestyle='--', lw=1.5)

    tmp_x = [x+0.1 for x in x_axis_ls]
    p[0] = ax.bar(tmp_x, overall_speedup[0], 0.25, align='center', color='#ffffff',\
            edgecolor=[colors[0]]*len(x_axis_ls), linewidth=1.5, hatch=hatches[0]);
    ax.bar(tmp_x, overall_speedup[0], 0.25, align='center', color='none',\
            edgecolor=['k']*len(x_axis_ls), linewidth=1);

    tmp_x = [x+0.35 for x in x_axis_ls]
    p[1] = ax.bar(tmp_x, overall_speedup[1], 0.25, align='center', color='#ffffff',\
            edgecolor=[colors[1]]*len(x_axis_ls), linewidth=1.5, hatch=hatches[1]);
    ax.bar(tmp_x, overall_speedup[1], 0.25, align='center', color='none',\
            edgecolor=['k']*len(x_axis_ls), linewidth=1);

    tmp_x = [x+0.60 for x in x_axis_ls]
    
    p[2] = ax.bar(tmp_x, overall_speedup[2], 0.25, align='center', color='#ffffff',\
            edgecolor=[colors[2]]*len(x_axis_ls), linewidth=1.5, hatch=hatches[2]);
    ax.bar(tmp_x, overall_speedup[2], 0.25, align='center', color='none',\
            edgecolor=['k']*len(x_axis_ls), linewidth=1);

    # plt.annotate("Our Baseline", xy=(5.0, 1.0), xycoords='data',
    #          xytext=(5.0, 2.8), textcoords='data',
    #          arrowprops=dict(arrowstyle="->"))

    plt.subplots_adjust(left=0.07, bottom=0.20, right=0.98, top=0.85,
                        wspace=0.2, hspace=0.2)

    plt.xticks([1.5, 2.5, 3.5, 4.5, 5.5, 6.5, 7.5], \
                ['PointNet++\n(c)', 'PointNet++\n(s)', 'DGCNN\n(c)', \
                'DGCNN\n(s)','F-PointNet', 'AVG.'])

    ax.tick_params(axis="y",direction="in")

    ax.set_xlim(0.75, 7.0)
    ax.set_ylim(0, limit)
    ax.set_yticks(range(limit+1))
    ax.set_yticks([0.1*limit*i for i in range(0, 9)], minor=True)
    ax.tick_params(axis = 'y', which = 'minor', labelsize = 0, length=4)

    legend1 = plt.legend((p[0][0], p[1][0], p[2][0]), \
            ('GPU', 'Mesorasi-SW', 'Mesorasi-HW'), \
            bbox_to_anchor=(0.0, 1.0, 1.0, .1), loc=3,
            ncol=3, mode="expand", borderaxespad=0., frameon=False,  prop={'size': 12})


    ax.grid(color='grey', which='major', axis='y', linestyle='--')
    ax.set_axisbelow(True)
    # ax2.set_axisbelow(True)
    
    # plt.savefig("hw_speedup.pdf");
    plt.savefig("nse_speedup.pdf");


def SystolicArraySpeedUp():
    # initialize the array from the result first.
    data = [4.90, 3.36, 2.67, 1.92, 8.12, 4.19]
    overall_saving = [79.66, 71.69, 69.75, 59.79, 84.88, 73.15]


    x_axis_ls = range(1, 7)
    plt.rc('font', size=16)
    ax = plt.figure(figsize=(4, 3)).add_subplot(111)
    ax.set_ylabel('Speedup', fontsize=16)
    ax2 = ax.twinx()
    ax2.set_ylabel('Energy Reduction (%)', fontsize=16)
    ax.grid(color='grey', which='major', axis='y', linestyle='--')
    ax.set_axisbelow(True)
    
    plt.setp(ax.spines.values(), linewidth=1.5)
    markers = ['o', 'v']

    p1 = ax.bar(x_axis_ls, data, 0.5, align='center', color='#ffffff',\
            edgecolor=['#88cc00']*len(x_axis_ls), linewidth=1.5, hatch='/////');
    ax.bar(x_axis_ls, data, 0.5, align='center', color='none',\
            edgecolor=['k']*len(x_axis_ls), linewidth=1);
    p2 = ax2.plot(x_axis_ls, overall_saving, linestyle='none', color='#dc5739',\
            linewidth=2, markeredgecolor='k', markeredgewidth=1,\
             marker='o', markersize=14)

    ax.tick_params(axis="y",direction="in")

    plt.subplots_adjust(left=0.15, bottom=0.35, right=0.80, top=0.88,
                        wspace=0.1, hspace=0.1)

    plt.legend((p1[0], p2[0]), ('Speedup', 'Energy'), \
            bbox_to_anchor=(-0.05, 1.03, 1.1, .101), loc=3,
            ncol=2, mode="expand", borderaxespad=0., frameon=False,  prop={'size': 14})


    ax.set_xlim(0.5, 6.50)
    ax.set_ylim(0, 10)
    ax2.set_ylim(0, 100)
    ax.set_xticks(x_axis_ls)
    ax.set_xticklabels(['PointNet++ (c)', 'PointNet++ (s)', 'DGCNN (c)', \
                'DGCNN (s)','F-PointNet', 'AVG.'], rotation=45, size=14)
    
    plt.savefig("systolic_speedup.pdf");

def GroupSpeedUp():
    # initialize the array from the result first.
    data = [6.57, 6.28, 12.49, 7.73, 1.80, 6.98]
    overall_saving = [99] * 6


    x_axis_ls = range(1, 7)
    plt.rc('font', size=16)
    ax = plt.figure(figsize=(4, 3)).add_subplot(111)
    ax.set_ylabel('Speedup', fontsize=16)
    ax2 = ax.twinx()
    ax2.set_ylabel('Energy Reduction (%)', fontsize=16)
    ax.grid(color='grey', which='major', axis='y', linestyle='--')
    ax.set_axisbelow(True)
    
    plt.setp(ax.spines.values(), linewidth=1.5)
    markers = ['o', 'v']

    p1 = ax.bar(x_axis_ls, data, 0.5, align='center', color='#ffffff',\
            edgecolor=['#88cc00']*len(x_axis_ls), linewidth=1.5, hatch='/////');
    ax.bar(x_axis_ls, data, 0.5, align='center', color='none',\
            edgecolor=['k']*len(x_axis_ls), linewidth=1);
    p2 = ax2.plot(x_axis_ls, overall_saving, linestyle='none', color='#dc5739',\
            linewidth=2, markeredgecolor='k', markeredgewidth=1,\
             marker='o', markersize=14)

    ax.tick_params(axis="y",direction="in")

    plt.subplots_adjust(left=0.15, bottom=0.35, right=0.80, top=0.88,
                        wspace=0.1, hspace=0.1)

    plt.legend((p1[0], p2[0]), ('Speedup', 'Energy'), \
            bbox_to_anchor=(-0.05, 1.03, 1.1, .101), loc=3,
            ncol=2, mode="expand", borderaxespad=0., frameon=False,  prop={'size': 14})

    ax.set_xlim(0.5, 6.50)
    ax.set_ylim(0, 15)
    ax.set_yticks([0, 3, 6, 9, 12, 15])
    ax2.set_ylim(0, 100)
    ax.set_xticks(x_axis_ls)
    ax.set_xticklabels(['PointNet++ (c)', 'PointNet++ (s)', 'DGCNN (c)', \
                'DGCNN (s)','F-PointNet', 'AVG.'], rotation=45, size=14)
    
    plt.savefig("group_speedup.pdf");



def SystolicArrayProfile():
    # initialize the array from the result first.
    speedup = [[3.26, 3.37, 3.40, 3.68, 3.71, 3.76],
                [2.75, 1.51, 1.29, 1.20, 1.19, 1.19]]
    energy = [[0.29, 0.28, 0.28, 0.27, 0.27, 0.27],
                [0.82, 0.82, 0.81, 0.81, 0.79, 0.77]]


    x_axis_ls = [ i+0.5 for i in range(1, 7)]
    plt.rc('font', size=16)
    ax = plt.figure(figsize=(4, 3)).add_subplot(111)
    ax.set_ylabel('Speedup', fontsize=16)
    ax.set_xlabel('SA Size', fontsize=16)
    ax2 = ax.twinx()
    ax2.set_ylabel('Norm. Energy', fontsize=16)
    ax.grid(color='grey', which='major', axis='y', linestyle='--')
    ax.set_axisbelow(True)
    
    plt.setp(ax.spines.values(), linewidth=1.5)
    markers = ['o', 'v']

    # p1 = ax.plot(x_axis_ls, speedup[0], linestyle='--', color='#bf5aed', linewidth=1.5,
    #     markeredgecolor='k', markeredgewidth=1, marker='^', markersize=8)
    p2 = ax.plot(x_axis_ls, speedup[1], color='#88cc00', linewidth=1.5, 
        markeredgecolor='k', markeredgewidth=1, marker='^', markersize=14)
    # p3 = ax2.plot(x_axis_ls,energy[0], linestyle='--', color='#bdd3ff', linewidth=1.5,
    #         markeredgecolor='k', markeredgewidth=1, marker='o', markersize=8)
    p4 = ax2.plot(x_axis_ls,energy[1], color='#f59153', linewidth=2, \
            markeredgecolor='k', markeredgewidth=1, marker='o', markersize=14)
    # markeredgewidth=1,marker='o', markersize=14)

    ax.tick_params(axis="y",direction="in")

    plt.subplots_adjust(left=0.18, bottom=0.22, right=0.83, top=0.85,
                        wspace=0.1, hspace=0.1)

    plt.legend((p2[0], p4[0]), ('Speedup', 'Energy'), \
            bbox_to_anchor=(-0.05, 1.03, 1.1, .101), loc=3,
            ncol=2, mode="expand", borderaxespad=0., frameon=False,  prop={'size': 14})

    ax.set_xlim(1, 7)
    ax.set_ylim(0, 3)
    ax2.set_ylim(0.4, 1)
    ax.set_xticks(x_axis_ls)
    ax.set_xticklabels(['8x8', '16x16', '24x24', '32x32','40x40', '48x48'], rotation=20, size=14)
    
    plt.savefig("systolic_profile.pdf");

def profile_au():
    y = ["8", "16", "32", "64", "128", "256"]
    x = ["3", "6", "12", "24", "48", "96"]

    # Flow-Net-C
    res = np.array([[31.77, 15.89, 7.95, 4.10, 2.17, 2.17],
                    [15.89, 7.95, 3.98, 2.05, 1.09, 1.09],
                    [7.95, 3.98, 1.99, 1.03, 0.55, 0.55],
                    [3.98, 1.99, 1.00, 0.52, 0.28, 0.28],
                    [1.99, 1.00, 0.50, 0.26, 0.14, 0.14],
                    [1.00, 0.50, 0.26, 0.14, 0.08, 0.08]])

    # print(res)
    res = np.array(res)
    fig, ax = plt.subplots()
    ax.set_xlabel('NIT Buffer Size (KB)', fontsize=32)
    ax.set_ylabel('PFT Buffer Size (KB)', fontsize=32)
    plt.rc('font', size=32)
    plt.tick_params(axis='both', which='major', labelsize=32)
    im, cbar = heatmap(res, y, x, ax=ax, 
                   cmap=cmap_name, cbarlabel="Norm. Energy",
                   norm=matplotlib.colors.Normalize(vmin=0, vmax=4))

    texts = annotate_heatmap(im, valfmt="{x:.1f}")

    fig.tight_layout()
    plt.subplots_adjust(left=-0.05, bottom=0.15, right=0.99, top=0.95,
        wspace=0.0, hspace=0.0)
    plt.savefig("au_profile.pdf");

cmap_name="Reds"
def heatmap(data, row_labels, col_labels, ax=None,
            cbar_kw={}, cbarlabel="", **kwargs):
    """
    Create a heatmap from a numpy array and two lists of labels.

    Arguments:
        data       : A 2D numpy array of shape (N,M)
        row_labels : A list or array of length N with the labels
                     for the rows
        col_labels : A list or array of length M with the labels
                     for the columns
    Optional arguments:
        ax         : A matplotlib.axes.Axes instance to which the heatmap
                     is plotted. If not provided, use current axes or
                     create a new one.
        cbar_kw    : A dictionary with arguments to
                     :meth:`matplotlib.Figure.colorbar`.
        cbarlabel  : The label for the colorbar
    All other arguments are directly passed on to the imshow call.
    """

    if not ax:
        ax = plt.gca()

    plt.rc('font', size=26)
    # Plot the heatmap
    im = ax.imshow(data, **kwargs)

    # Create colorbar
    cbar = ax.figure.colorbar(im, ax=ax, **cbar_kw)
    cbar.ax.set_ylabel(cbarlabel, rotation=-90, va="bottom")

    # We want to show all ticks...
    ax.set_xticks(np.arange(data.shape[1]))
    ax.set_yticks(np.arange(data.shape[0]))
    # ... and label them with the respective list entries.
    ax.set_xticklabels(col_labels)
    ax.set_yticklabels(row_labels)

    # Let the horizontal axes labeling appear on top.
    ax.tick_params(top=False, bottom=True,
                   labeltop=False, labelbottom=True)

    # Rotate the tick labels and set their alignment.
    plt.setp(ax.get_xticklabels(), rotation=0, ha="right",
             rotation_mode="anchor")

    # Turn spines off and create white grid.
    for edge, spine in ax.spines.items():
        spine.set_visible(False)

    ax.set_xticks(np.arange(data.shape[1]+1)-.5, minor=True)
    ax.set_yticks(np.arange(data.shape[0]+1)-.5, minor=True)
    ax.grid(which="minor", color="w", linestyle='-', linewidth=3)
    ax.tick_params(which="minor", bottom=False, left=False)


    # # Loop over data dimensions and create text annotations.
    # for i in range(len(data)):
    #     for j in range(len(data[0])):
    #         text = ax.text(j, i, data[i, j],
    #                        ha="center", va="center", color="k")

    return im, cbar



def annotate_heatmap(im, data=None, valfmt="{x:.2f}",
                     textcolors=["black", "white"],
                     threshold=None, **textkw):
    """
    A function to annotate a heatmap.

    Parameters
    ----------
    im
        The AxesImage to be labeled.
    data
        Data used to annotate.  If None, the image's data is used.  Optional.
    valfmt
        The format of the annotations inside the heatmap.  This should either
        use the string format method, e.g. "$ {x:.2f}", or be a
        `matplotlib.ticker.Formatter`.  Optional.
    textcolors
        A list or array of two color specifications.  The first is used for
        values below a threshold, the second for those above.  Optional.
    threshold
        Value in data units according to which the colors from textcolors are
        applied.  If None (the default) uses the middle of the colormap as
        separation.  Optional.
    **kwargs
        All other arguments are forwarded to each call to `text` used to create
        the text labels.
    """

    if not isinstance(data, (list, np.ndarray)):
        data = im.get_array()

    # Normalize the threshold to the images color range.
    if threshold is not None:
        threshold = im.norm(threshold)
    else:
        threshold = im.norm(data.max())/2.

    # Set default alignment to center, but allow it to be
    # overwritten by textkw.
    kw = dict(horizontalalignment="center",
              verticalalignment="center")
    kw.update(textkw)

    # Get the formatter in case a string is supplied
    if isinstance(valfmt, str):
        valfmt = matplotlib.ticker.StrMethodFormatter(valfmt)

    # Loop over the data and create a `Text` for each "pixel".
    # Change the text's color depending on the data.
    texts = []
    for i in range(data.shape[0]):
        for j in range(data.shape[1]):
            kw.update(color=textcolors[int(im.norm(data[i, j]) > threshold)])
            text = im.axes.text(j, i, valfmt(data[i, j], None), **kw)
            texts.append(text)

    return texts


# PlotAcc()
# ProfileSoftwareSpeedupEnergy()
# OpsReduction()
# PlotLayerOps()
# PlotPointNet()
# PlotTimeDist()
# ProfileHardwareEnergy()
# ProfileHardwareSpeedup()
# SystolicArraySpeedUp()
# GroupSpeedUp()
# SystolicArrayProfile()
# profile_au()
# TotalOps()
# ProfileNSESpeedup()

PlotPointNet()



==> scripts/plot2.py <==
import matplotlib.pyplot as plt
import numpy as np
from matplotlib.ticker import FormatStrFormatter
from scipy.integrate import cumtrapz
from scipy.stats import norm
import pickle
'''
	plot script for:
	figure 4, 5, 6, 7
'''
def figure7_macops():
    # initialize the array from the result first.
    # data = [ i/(1.0*10**9) for i in \
    # [84781440, 45047808, 290252800, 837527552, 1016856576, 1325672448, 4312207360, 1264730368]]
    data = [ i/(1.0*10**9) for i in \
   [7034025984, 3112003104, 36733834240, \
    186526745600, 185725730816, 271232000003, 315962614784, 155307746816]]

    x_axis_ls = range(1, 9)
    plt.rc('font', size=22)

    ax = plt.figure(figsize=(6, 4.5)).add_subplot(111)
    
    ax.set_ylabel('MAC Ops (GOPS)', fontsize=22)
    ax.grid(color='grey', which='major', axis='y', linestyle='--')

    ax.set_axisbelow(True)
    ax.set_yscale('log')
    plt.setp(ax.spines.values(), linewidth=2.2)
    
    colors = ['#F59153', '#88CC00', '#A6A6A6']
    markercolors = ['#DC5739', '#8154D1', '#AE774C']
    hatches = ['/////', '\\\\\\\\\\', '----']
    markers = ['o', 'v']
    p1 = ax.bar(x_axis_ls, data, 0.5, align='center', color='#FFFFFF',\
            edgecolor=[colors[1]]*len(x_axis_ls), linewidth=2, hatch=hatches[0]);
    p2 = ax.bar(x_axis_ls[0:3], data[0:3], 0.5, align='center', color='#FFFFFF',\
            edgecolor=[colors[2]]*len(x_axis_ls[0:3]), linewidth=2, hatch=hatches[0]);
    ax.bar(x_axis_ls, data, 0.5, align='center', color='none',\
            edgecolor=['k']*len(x_axis_ls), linewidth=1);
    ax.plot([3.5, 3.5], [10**0, 10**3], color='grey', linestyle='--', lw=2)
    # plt.xticks(x_axis_ls, ['#1','#2', '#3','#4','#5'])
    # ['PointNet\n(cls)', 'DGCNN\n(cls)', 'PointNet\n(seg)', 'DGCNN\n(seg)','F-Point\nNet++']
    # ax.tick_params(axis="y",direction="in")

    ax.set_xlim(0.5, 8.50)
    ax.set_ylim(10**0, 10**3)

    ax.tick_params(which = 'both', direction = 'in', width=1.5, length=4, pad=10.0)
    ax.tick_params(axis = 'y', which = 'minor', labelsize = 0, length=4)

    plt.xticks(x_axis_ls, ['YOLOv2', 'AlexNet', 'ResNet-50', 'PointNet++ (c)', 'PointNet++ (s)', 'DGCNN (c)', \
                'DGCNN (s)','F-PointNet'], rotation=45, size=20)
    
    plt.legend((p2[0], p1[0]), \
            ('CNNs', 'Point Cloud Algo.'), \
            bbox_to_anchor=(0., 1.01, 1., .101), loc=3, \
            handletextpad = 0.45, borderpad = 0.30, \
            ncol=2, mode="expand", borderaxespad=0., frameon=False,  prop={'size': 18})
    
    plt.subplots_adjust(left=0.18, bottom=0.39, right=0.95, top=0.90,
                        wspace=0.1, hspace=0.1)
    plt.savefig("mac_ops.pdf");

def figure6_pt_use():
	# figures
	#
	plt.rcParams['figure.figsize'] = 10, 10
	plt.rcParams.update({'font.size': 52, 'font.family': 'Arial'})
	plt.rcParams['patch.linewidth'] = 0.5
	# fig = plt.figure(figsize=(12, 12.5))
	# ax = plt.subplot(211)

	fig, axs = plt.subplots(2)

	for ax in axs:
		plt.setp(ax.spines.values(), linewidth=4.5)
		# ax.tick_params(axis='x', pad=10)
		# ax.tick_params(axis='y', pad=10)
		ax.tick_params(which = 'both', direction = 'in', width=2.5, length=20, pad=10.0)
		ax.tick_params(axis = 'y', which = 'minor', labelsize = 0, length=4)
		ax.xaxis.labelpad = 20
		ax.yaxis.labelpad = 20

		ax.grid(which='major', axis='y', linewidth=2, linestyle='--')
		ax.set_axisbelow(True)

		# ax.set_ylabel('Num. of Points', fontsize=52) # fontweight='bold'

		ax.set_yticks(np.arange(0, 301, 100))
		ax.set_ylim(0, 300)

		### DGCNN

	List = [([2, 1, 2, 9, 12, 32, 63, 123, 169, 204, 158, 125, 58, 37, 20, 7, 2],
	[11, 12, 13, 14, 15, 16, 17, 18, 19, 20, 21, 22, 23, 24, 25, 26, 27]),
	([6, 7, 3, 4, 3, 4, 11, 42, 70, 83, 104, 118, 131, 120, 89, 69, 51, 40, 34, 14, 10, 5, 4, 2],
	[8, 9, 10, 11, 12, 13, 14, 15, 16, 17, 18, 19, 20, 21, 22, 23, 24, 25, 26, 27, 28, 29, 30, 31]),
	([1, 4, 2, 6, 11, 21, 33, 46, 91, 125, 146, 140, 109, 83, 51, 53, 28, 24, 24, 12, 5, 2, 4, 1, 1, 1],
	[9, 10, 11, 12, 13, 14, 15, 16, 17, 18, 19, 20, 21, 22, 23, 24, 25, 26, 27, 28, 29, 30, 31, 32, 34, 35]),
	([1, 1, 3, 9, 15, 36, 75, 124, 193, 179, 144, 101, 60, 31, 20, 12, 9, 7, 3, 1],
	[10, 11, 13, 14, 15, 16, 17, 18, 19, 20, 21, 22, 23, 24, 25, 26, 27, 28, 29, 31]),
	([2, 4, 4, 2, 2, 2, 2, 1, 6, 10, 25, 69, 102, 180, 186, 168, 108, 73, 32, 22, 9, 6, 5, 1, 3],
	[4, 5, 6, 7, 9, 10, 12, 13, 14, 15, 16, 17, 18, 19, 20, 21, 22, 23, 24, 25, 26, 27, 28, 29, 30]),
	([1, 1, 3, 6, 13, 24, 21, 29, 68, 114, 142, 175, 139, 113, 66, 47, 31, 10, 13, 6, 1, 1],
	[8, 10, 11, 12, 13, 14, 15, 16, 17, 18, 19, 20, 21, 22, 23, 24, 25, 26, 27, 28, 30, 32]),

	([2, 1, 2, 2, 8, 8, 13, 13, 24, 57, 123, 168, 193, 141, 103, 75, 47, 22, 11, 7, 4],
	[8, 9, 10, 11, 12, 13, 14, 15, 16, 17, 18, 19, 20, 21, 22, 23, 24, 25, 26, 27, 28]),

	([1, 5, 12, 30, 54, 115, 204, 213, 179, 101, 55, 27, 18, 5, 4, 1],
	[13, 14, 15, 16, 17, 18, 19, 20, 21, 22, 23, 24, 25, 26, 27, 31]),


	([2, 2, 1, 10, 20, 33, 61, 92, 104, 153, 126, 124, 86, 64, 40, 51, 28, 15, 7, 1, 3, 1],
	[10, 11, 12, 13, 14, 15, 16, 17, 18, 19, 20, 21, 22, 23, 24, 25, 26, 27, 28, 29, 30, 31]),

	([2, 1, 8, 16, 27, 42, 80, 116, 133, 184, 133, 98, 81, 46, 28, 18, 7, 3, 1],
	[11, 12, 13, 14, 15, 16, 17, 18, 19, 20, 21, 22, 23, 24, 25, 26, 27, 28, 29]),

	([1, 4, 13, 21, 25, 46, 41, 45, 49, 57, 59, 76, 101, 78, 80, 92, 72, 55, 44, 27, 11, 6, 4, 5, 6, 2, 2, 1, 1],
	[8, 9, 10, 11, 12, 13, 14, 15, 16, 17, 18, 19, 20, 21, 22, 23, 24, 25, 26, 27, 28, 29, 30, 31, 32, 33, 35, 36, 38]),

	([2, 4, 8, 12, 14, 11, 23, 51, 77, 78, 87, 94, 126, 108, 81, 69, 44, 36, 27, 21, 15, 16, 6, 3, 4, 3, 1, 1, 1, 1],
	[8, 9, 10, 11, 12, 13, 14, 15, 16, 17, 18, 19, 20, 21, 22, 23, 24, 25, 26, 27, 28, 29, 30, 31, 32, 33, 34, 35, 36, 37]),

	([1, 4, 7, 11, 16, 13, 17, 21, 39, 49, 74, 93, 117, 136, 91, 84, 69, 36, 42, 34, 22, 9, 12, 10, 8, 6, 2, 1],
	[6, 8, 9, 10, 11, 12, 13, 14, 15, 16, 17, 18, 19, 20, 21, 22, 23, 24, 25, 26, 27, 28, 29, 30, 31, 32, 33, 34]),

	([2, 14, 38, 106, 211, 269, 226, 110, 36, 11, 1],
	[15, 16, 17, 18, 19, 20, 21, 22, 23, 24, 25]),

	([3, 3, 20, 16, 31, 30, 73, 99, 154, 148, 151, 113, 75, 53, 25, 20, 7, 2, 1],
	[11, 12, 13, 14, 15, 16, 17, 18, 19, 20, 21, 22, 23, 24, 25, 26, 27, 28, 29]),

	([2, 5, 12, 7, 12, 40, 70, 137, 172, 154, 149, 106, 64, 34, 29, 15, 6, 2, 4, 2, 1, 1],
	[10, 12, 13, 14, 15, 16, 17, 18, 19, 20, 21, 22, 23, 24, 25, 26, 27, 28, 29, 30, 31, 33]),

	([7, 7, 6, 22, 27, 29, 30, 50, 57, 81, 127, 126, 103, 83, 87, 57, 51, 31, 19, 11, 5, 5, 1, 2],
	[9, 10, 11, 12, 13, 14, 15, 16, 17, 18, 19, 20, 21, 22, 23, 24, 25, 26, 27, 28, 29, 30, 31, 32]),

	([1, 2, 3, 2, 6, 10, 16, 33, 30, 40, 51, 76, 82, 110, 102, 108, 84, 74, 53, 36, 41, 23, 16, 12, 2, 3, 3, 1, 2, 2],
	[6, 7, 8, 9, 10, 11, 12, 13, 14, 15, 16, 17, 18, 19, 20, 21, 22, 23, 24, 25, 26, 27, 28, 29, 30, 31, 32, 33, 34, 35]),

	([1, 1, 3, 12, 13, 11, 20, 19, 30, 57, 54, 71, 90, 108, 105, 71, 73, 55, 56, 45, 37, 32, 22, 11, 6, 6, 1, 5, 3, 2, 2, 2],
	[6, 7, 8, 9, 10, 11, 12, 13, 14, 15, 16, 17, 18, 19, 20, 21, 22, 23, 24, 25, 26, 27, 28, 29, 30, 31, 32, 33, 34, 36, 37, 38]),

	([1, 1, 2, 2, 3, 3, 6, 9, 17, 23, 55, 95, 102, 128, 162, 130, 79, 84, 42, 21, 18, 11, 9, 4, 8, 4, 2, 1, 2],
	[6, 7, 8, 9, 10, 11, 12, 13, 14, 15, 16, 17, 18, 19, 20, 21, 22, 23, 24, 25, 26, 27, 28, 29, 30, 31, 32, 33, 34]),

	([2, 3, 2, 6, 10, 13, 16, 39, 44, 59, 87, 83, 111, 91, 104, 75, 63, 61, 59, 34, 26, 22, 9, 3, 1, 1],
	[7, 8, 9, 10, 11, 12, 13, 14, 15, 16, 17, 18, 19, 20, 21, 22, 23, 24, 25, 26, 27, 28, 29, 30, 31, 32]),

	([3, 11, 5, 15, 9, 19, 19, 35, 33, 33, 25, 59, 73, 112, 110, 86, 84, 59, 52, 51, 33, 28, 23, 17, 13, 8, 2, 3, 2, 1, 1],
	[6, 7, 8, 9, 10, 11, 12, 13, 14, 15, 16, 17, 18, 19, 20, 21, 22, 23, 24, 25, 26, 27, 28, 29, 30, 31, 32, 33, 34, 35, 37]),

	([1, 1, 2, 1, 14, 22, 22, 26, 29, 54, 100, 110, 159, 171, 146, 67, 50, 17, 16, 10, 1, 5],
	[8, 9, 10, 11, 12, 13, 14, 15, 16, 17, 18, 19, 20, 21, 22, 23, 24, 25, 26, 27, 28, 29]),

	([5, 3, 9, 16, 23, 20, 27, 45, 56, 75, 97, 87, 127, 76, 77, 70, 57, 49, 26, 28, 16, 8, 12, 6, 4, 3, 1, 1],
	[8, 9, 10, 11, 12, 13, 14, 15, 16, 17, 18, 19, 20, 21, 22, 23, 24, 25, 26, 27, 28, 29, 30, 31, 32, 33, 34, 36]),

	([5, 15, 41, 72, 104, 121, 117, 113, 124, 86, 92, 47, 35, 30, 9, 6, 7],
	[13, 14, 15, 16, 17, 18, 19, 20, 21, 22, 23, 24, 25, 26, 27, 28, 29]),

	([1, 6, 24, 37, 94, 125, 182, 175, 146, 92, 56, 19, 19, 13, 15, 13, 4, 2, 1],
	[13, 14, 15, 16, 17, 18, 19, 20, 21, 22, 23, 24, 25, 26, 27, 28, 29, 30, 33]),

	([1, 2, 1, 8, 29, 56, 76, 70, 98, 111, 113, 117, 108, 84, 64, 38, 24, 14, 2, 4, 1, 3],
	[9, 11, 12, 13, 14, 15, 16, 17, 18, 19, 20, 21, 22, 23, 24, 25, 26, 27, 28, 29, 30, 31]),

	([1, 1, 9, 5, 4, 12, 11, 27, 23, 37, 49, 64, 96, 94, 113, 102, 107, 98, 67, 48, 17, 9, 5, 4, 7, 3, 6, 1, 2, 1, 1],
	[6, 7, 8, 9, 10, 11, 12, 13, 14, 15, 16, 17, 18, 19, 20, 21, 22, 23, 24, 25, 26, 27, 28, 29, 30, 31, 32, 33, 35, 36, 39]),

	([1, 2, 2, 9, 22, 39, 92, 102, 116, 89, 112, 95, 98, 75, 66, 38, 27, 23, 8, 7, 1],
	[9, 11, 12, 13, 14, 15, 16, 17, 18, 19, 20, 21, 22, 23, 24, 25, 26, 27, 28, 29, 30]),

	([1, 1, 5, 7, 13, 33, 47, 65, 88, 127, 91, 81, 108, 102, 77, 68, 48, 23, 20, 7, 3, 3, 4, 1, 1],
	[8, 9, 11, 12, 13, 14, 15, 16, 17, 18, 19, 20, 21, 22, 23, 24, 25, 26, 27, 28, 29, 30, 31, 32, 35]),

	([1, 2, 1, 4, 2, 8, 9, 5, 11, 11, 26, 64, 115, 167, 192, 165, 109, 46, 24, 12, 13, 5, 7, 9, 6, 5, 1, 2, 1, 1],
	[6, 7, 8, 9, 10, 11, 12, 13, 14, 15, 16, 17, 18, 19, 20, 21, 22, 23, 24, 25, 26, 27, 28, 29, 30, 31, 32, 33, 34, 35]),

	([1, 2, 7, 8, 8, 20, 18, 22, 41, 48, 74, 91, 93, 83, 68, 66, 61, 78, 40, 48, 31, 36, 25, 13, 9, 3, 9, 11, 6, 3, 1],
	[4, 7, 8, 9, 10, 11, 12, 13, 14, 15, 16, 17, 18, 19, 20, 21, 22, 23, 24, 25, 26, 27, 28, 29, 30, 31, 32, 33, 34, 35, 36]),

	([1, 1, 3, 13, 24, 20, 48, 39, 49, 68, 108, 114, 116, 89, 70, 50, 55, 41, 35, 23, 17, 15, 12, 8, 4, 1],
	[8, 9, 10, 11, 12, 13, 14, 15, 16, 17, 18, 19, 20, 21, 22, 23, 24, 25, 26, 27, 28, 29, 30, 31, 32, 33])]


### Pointnet2
###

	List2 = [([1, 2, 1, 1, 4, 6, 10, 13, 24, 27, 48, 80, 122, 114, 128, 117, 86, 73, 61, 47, 32, 13, 5, 3, 2, 3, 1],
	[17, 18, 19, 20, 22, 23, 24, 25, 26, 27, 28, 29, 30, 31, 32, 33, 34, 35, 36, 37, 38, 39, 40, 41, 42, 43, 44]),

	([1, 1, 2, 2, 1, 2, 2, 2, 1, 3, 3, 6, 11, 10, 14, 25, 26, 38, 34, 56, 47, 57, 48, 61, 57, 41, 63, 53, 48, 53, 30, 24, 32, 27, 35, 17, 21, 12, 14, 11, 6, 6, 3, 2, 4, 5, 4, 1, 1, 1],
		[4, 5, 7, 8, 10, 11, 12, 13, 14, 15, 16, 18, 19, 20, 21, 22, 23, 24, 25, 26, 27, 28, 29, 30, 31, 32, 33, 34, 35, 36, 37, 38, 39, 40, 41, 42, 43, 44, 45, 46, 47, 48, 49, 50, 51, 52, 53, 54, 57, 58]),

	([1, 2, 2, 2, 5, 9, 11, 32, 54, 115, 182, 190, 163, 123, 73, 35, 16, 4, 2, 2, 1],
	[21, 22, 23, 24, 25, 26, 27, 28, 29, 30, 31, 32, 33, 34, 35, 36, 37, 38, 39, 40, 41]),

	([2, 1, 3, 6, 5, 9, 26, 40, 44, 93, 122, 138, 133, 120, 95, 51, 28, 22, 16, 17, 19, 13, 9, 4, 3, 1, 1, 2, 1],
	[18, 20, 22, 23, 24, 25, 26, 27, 28, 29, 30, 31, 32, 33, 34, 35, 36, 37, 38, 39, 40, 41, 42, 43, 44, 45, 48, 49, 50]),

	([1, 2, 2, 3, 1, 1, 2, 1, 1, 1, 3, 1, 5, 1, 14, 8, 27, 56, 69, 108, 127, 137, 116, 108, 77, 58, 24, 24, 13, 11, 4, 6, 2, 4, 3, 1, 2],
	[5, 6, 7, 8, 9, 10, 11, 16, 18, 19, 20, 21, 22, 23, 25, 26, 27, 28, 29, 30, 31, 32, 33, 34, 35, 36, 37, 38, 39, 40, 41, 42, 43, 44, 45, 47, 49]),

	([1, 1, 1, 1, 3, 9, 16, 14, 16, 17, 12, 24, 31, 56, 77, 89, 85, 103, 96, 80, 66, 64, 33, 37, 41, 10, 16, 7, 6, 5, 2, 2, 1, 1, 1],
	[13, 14, 15, 17, 19, 20, 21, 22, 23, 24, 25, 26, 27, 28, 29, 30, 31, 32, 33, 34, 35, 36, 37, 38, 39, 40, 41, 42, 43, 44, 45, 46, 48, 50, 53]),

	([1, 1, 1, 1, 2, 1, 3, 9, 9, 6, 7, 6, 12, 18, 37, 67, 63, 96, 101, 104, 95, 93, 92, 73, 52, 27, 21, 10, 6, 5, 4, 1],
	[13, 14, 15, 16, 17, 18, 19, 20, 21, 22, 23, 24, 25, 26, 27, 28, 29, 30, 31, 32, 33, 34, 35, 36, 37, 38, 39, 40, 41, 42, 43, 44]),

	([2, 3, 2, 6, 10, 30, 44, 75, 120, 162, 164, 138, 95, 69, 47, 21, 10, 8, 6, 8, 2, 1, 1],
	[21, 22, 24, 25, 26, 27, 28, 29, 30, 31, 32, 33, 34, 35, 36, 37, 38, 39, 40, 42, 44, 45, 46]),

	([1, 1, 2, 2, 6, 10, 28, 25, 39, 67, 83, 66, 87, 77, 64, 91, 69, 70, 56, 36, 44, 33, 27, 11, 12, 8, 5, 3, 1],
	[17, 18, 20, 21, 22, 23, 24, 25, 26, 27, 28, 29, 30, 31, 32, 33, 34, 35, 36, 37, 38, 39, 40, 41, 42, 43, 44, 45, 46]),

	([2, 2, 6, 7, 6, 16, 22, 34, 51, 58, 76, 88, 92, 103, 84, 95, 80, 59, 47, 41, 17, 16, 9, 5, 4, 1, 1, 1, 1],
	[19, 20, 21, 22, 23, 24, 25, 26, 27, 28, 29, 30, 31, 32, 33, 34, 35, 36, 37, 38, 39, 40, 41, 42, 43, 44, 45, 47, 48]),

	([1, 4, 3, 4, 7, 7, 18, 19, 11, 27, 25, 32, 31, 31, 25, 35, 37, 40, 59, 41, 43, 64, 62, 66, 52, 50, 35, 47, 28, 23, 17, 13, 14, 18, 7, 5, 8, 1, 3, 6, 3, 1, 1],
	[10, 13, 14, 15, 16, 17, 18, 19, 20, 21, 22, 23, 24, 25, 26, 27, 28, 29, 30, 31, 32, 33, 34, 35, 36, 37, 38, 39, 40, 41, 42, 43, 44, 45, 46, 47, 48, 49, 50, 51, 52, 53, 56]),

	([1, 1, 2, 9, 12, 11, 12, 15, 17, 26, 38, 31, 41, 52, 58, 46, 55, 59, 61, 48, 73, 59, 50, 49, 35, 32, 23, 28, 8, 19, 12, 9, 11, 4, 3, 2, 2, 4, 1, 1, 2, 1, 1],
	[14, 15, 16, 17, 18, 19, 20, 21, 22, 23, 24, 25, 26, 27, 28, 29, 30, 31, 32, 33, 34, 35, 36, 37, 38, 39, 40, 41, 42, 43, 44, 45, 46, 47, 48, 49, 50, 51, 53, 54, 55, 60, 63]),

	([4, 3, 3, 7, 8, 5, 15, 8, 18, 32, 52, 56, 80, 85, 86, 79, 72, 62, 56, 35, 35, 36, 33, 30, 23, 25, 7, 20, 13, 10, 8, 6, 4, 4, 2, 1, 1],
	[15, 17, 18, 19, 20, 21, 22, 23, 24, 25, 26, 27, 28, 29, 30, 31, 32, 33, 34, 35, 36, 37, 38, 39, 40, 41, 42, 43, 44, 45, 46, 47, 48, 49, 51, 52, 53]),

	([2, 2, 1, 1, 4, 6, 7, 6, 16, 10, 11, 14, 14, 18, 19, 11, 30, 30, 36, 48, 78, 78, 95, 83, 55, 40, 34, 31, 19, 28, 32, 22, 18, 22, 11, 21, 10, 10, 6, 7, 7, 4, 4, 5, 4, 3, 3, 2, 2, 1, 1, 1, 1],
	[9, 10, 11, 12, 13, 14, 15, 16, 17, 18, 19, 20, 21, 22, 23, 24, 25, 26, 27, 28, 29, 30, 31, 32, 33, 34, 35, 36, 37, 38, 39, 40, 41, 42, 43, 44, 45, 46, 47, 48, 49, 50, 51, 52, 53, 54, 55, 56, 57, 59, 62, 65, 68]),

	([3, 5, 9, 13, 19, 25, 12, 27, 31, 48, 69, 85, 132, 90, 85, 82, 62, 54, 57, 41, 33, 19, 9, 8, 2, 1, 2, 1],
	[19, 20, 21, 22, 23, 24, 25, 26, 27, 28, 29, 30, 31, 32, 33, 34, 35, 36, 37, 38, 39, 40, 41, 42, 43, 44, 45, 47]),

	([3, 2, 2, 2, 4, 6, 3, 9, 16, 20, 29, 43, 75, 93, 92, 95, 102, 87, 72, 41, 54, 51, 33, 24, 18, 11, 12, 11, 4, 1, 4, 1, 3, 1],
	[16, 17, 18, 19, 20, 21, 22, 23, 24, 25, 26, 27, 28, 29, 30, 31, 32, 33, 34, 35, 36, 37, 38, 39, 40, 41, 42, 43, 44, 45, 46, 47, 48, 49]),

	([1, 7, 4, 4, 2, 7, 8, 12, 18, 21, 28, 31, 30, 39, 37, 53, 46, 55, 64, 53, 66, 65, 49, 64, 58, 55, 36, 20, 21, 18, 11, 12, 7, 7, 3, 5, 3, 1, 1, 2],
	[13, 14, 15, 16, 17, 18, 19, 20, 21, 22, 23, 24, 25, 26, 27, 28, 29, 30, 31, 32, 33, 34, 35, 36, 37, 38, 39, 40, 41, 42, 43, 44, 45, 46, 47, 48, 50, 51, 52, 53]),

	([1, 1, 1, 2, 4, 4, 7, 3, 10, 10, 6, 7, 17, 25, 28, 26, 44, 39, 51, 62, 74, 59, 73, 72, 55, 57, 40, 42, 44, 30, 30, 16, 22, 14, 8, 9, 4, 8, 7, 3, 5, 3, 1],
	[10, 11, 12, 13, 14, 15, 16, 17, 18, 19, 20, 21, 22, 23, 24, 25, 26, 27, 28, 29, 30, 31, 32, 33, 34, 35, 36, 37, 38, 39, 40, 41, 42, 43, 44, 45, 46, 47, 48, 49, 50, 51, 52]),

	([5, 6, 5, 4, 7, 11, 10, 13, 14, 12, 9, 8, 15, 17, 22, 23, 42, 32, 46, 56, 57, 63, 48, 51, 37, 32, 43, 40, 35, 29, 32, 33, 20, 19, 24, 18, 14, 11, 7, 5, 7, 7, 5, 6, 1, 2, 4, 2, 2, 2, 1, 1, 2, 1, 1, 1, 1, 1, 1, 1],
	[9, 10, 11, 12, 13, 14, 15, 16, 17, 18, 19, 20, 21, 22, 23, 24, 25, 26, 27, 28, 29, 30, 31, 32, 33, 34, 35, 36, 37, 38, 39, 40, 41, 42, 43, 44, 45, 46, 47, 48, 49, 50, 51, 52, 53, 54, 55, 56, 57, 58, 59, 60, 61, 62, 64, 66, 68, 70, 74, 76]),

	([2, 2, 3, 2, 6, 3, 8, 13, 6, 15, 16, 29, 35, 47, 54, 75, 82, 89, 99, 77, 62, 57, 48, 41, 32, 35, 20, 10, 11, 15, 9, 2, 5, 5, 2, 1, 2, 2, 2],
	[13, 14, 16, 17, 18, 19, 20, 21, 22, 23, 24, 25, 26, 27, 28, 29, 30, 31, 32, 33, 34, 35, 36, 37, 38, 39, 40, 41, 42, 43, 44, 45, 46, 47, 48, 49, 50, 52, 54]),

	([1, 1, 3, 1, 1, 6, 5, 12, 10, 5, 19, 19, 36, 44, 46, 40, 62, 63, 72, 69, 54, 55, 53, 50, 46, 41, 32, 35, 37, 21, 22, 10, 15, 11, 5, 6, 8, 5, 2, 1],
	[11, 12, 13, 14, 15, 17, 18, 19, 20, 21, 22, 23, 24, 25, 26, 27, 28, 29, 30, 31, 32, 33, 34, 35, 36, 37, 38, 39, 40, 41, 42, 43, 44, 45, 46, 47, 48, 49, 50, 55]),

	([3, 4, 5, 6, 9, 8, 11, 17, 11, 3, 12, 11, 8, 16, 15, 20, 19, 8, 13, 21, 27, 43, 40, 56, 65, 69, 45, 57, 46, 45, 40, 43, 34, 32, 38, 18, 22, 14, 7, 11, 12, 10, 8, 4, 5, 3, 3, 2, 1, 1, 1, 1, 1],
	[7, 8, 9, 10, 11, 12, 13, 14, 15, 16, 17, 18, 19, 20, 21, 22, 23, 24, 25, 26, 27, 28, 29, 30, 31, 32, 33, 34, 35, 36, 37, 38, 39, 40, 41, 42, 43, 44, 45, 46, 47, 48, 49, 50, 51, 52, 54, 56, 58, 59, 60, 63, 65]),

	([1, 1, 4, 4, 6, 9, 12, 15, 17, 23, 18, 13, 23, 21, 42, 47, 54, 97, 109, 95, 102, 79, 64, 44, 38, 24, 18, 15, 10, 5, 4, 2, 1, 2, 4, 1],
	[11, 14, 16, 17, 18, 19, 20, 21, 22, 23, 24, 25, 26, 27, 28, 29, 30, 31, 32, 33, 34, 35, 36, 37, 38, 39, 40, 41, 42, 43, 44, 45, 46, 47, 48, 50]),

	([1, 2, 2, 2, 2, 7, 14, 71, 116, 184, 228, 184, 109, 56, 27, 9, 1, 4, 1, 4],
	[19, 20, 21, 22, 26, 27, 28, 29, 30, 31, 32, 33, 34, 35, 36, 37, 39, 40, 41, 42]),

	([1, 2, 4, 3, 8, 8, 8, 18, 12, 11, 13, 14, 17, 25, 18, 26, 43, 41, 49, 54, 63, 73, 42, 55, 54, 50, 37, 38, 34, 26, 23, 29, 22, 18, 13, 13, 15, 7, 11, 8, 1, 5, 5, 1, 1, 1, 2, 2],
	[10, 11, 12, 13, 14, 15, 16, 17, 18, 19, 20, 21, 22, 23, 24, 25, 26, 27, 28, 29, 30, 31, 32, 33, 34, 35, 36, 37, 38, 39, 40, 41, 42, 43, 44, 45, 46, 47, 48, 49, 50, 51, 52, 53, 55, 56, 57, 61]),

	([4, 2, 11, 24, 18, 30, 50, 67, 91, 89, 120, 94, 98, 83, 58, 47, 37, 20, 12, 10, 17, 11, 7, 9, 5, 8, 2],
	[21, 22, 23, 24, 25, 26, 27, 28, 29, 30, 31, 32, 33, 34, 35, 36, 37, 38, 39, 40, 41, 42, 43, 44, 45, 46, 47]),

	([1, 7, 10, 12, 13, 30, 24, 47, 52, 58, 67, 68, 85, 86, 85, 68, 67, 50, 61, 36, 27, 21, 15, 11, 4, 8, 2, 1, 5, 3],
	[19, 20, 21, 22, 23, 24, 25, 26, 27, 28, 29, 30, 31, 32, 33, 34, 35, 36, 37, 38, 39, 40, 41, 42, 43, 44, 45, 46, 47, 48]),

	([1, 3, 1, 7, 5, 2, 6, 3, 1, 4, 5, 20, 17, 19, 21, 20, 30, 34, 33, 22, 41, 36, 50, 52, 54, 58, 46, 74, 79, 64, 52, 33, 39, 19, 15, 16, 6, 12, 8, 5, 3, 2, 1, 3, 2],
	[8, 9, 10, 11, 12, 13, 14, 15, 16, 17, 18, 19, 20, 21, 22, 23, 24, 25, 26, 27, 28, 29, 30, 31, 32, 33, 34, 35, 36, 37, 38, 39, 40, 41, 42, 43, 44, 45, 46, 47, 48, 49, 51, 52, 53]),

	([1, 1, 1, 1, 3, 14, 23, 43, 39, 65, 48, 51, 50, 58, 66, 78, 56, 66, 51, 79, 67, 60, 37, 30, 15, 10, 4, 5, 1, 1],
	[17, 18, 19, 20, 21, 22, 23, 24, 25, 26, 27, 28, 29, 30, 31, 32, 33, 34, 35, 36, 37, 38, 39, 40, 41, 42, 43, 44, 45, 46]),

	([2, 3, 3, 3, 4, 3, 6, 8, 16, 26, 19, 23, 26, 27, 22, 32, 63, 58, 84, 91, 85, 100, 67, 59, 43, 44, 33, 15, 13, 14, 8, 9, 3, 4, 2, 2, 3, 1],
	[12, 14, 15, 16, 17, 18, 19, 20, 21, 22, 23, 24, 25, 26, 27, 28, 29, 30, 31, 32, 33, 34, 35, 36, 37, 38, 39, 40, 41, 42, 43, 44, 45, 46, 47, 48, 49, 50]),

	([1, 1, 3, 2, 2, 2, 4, 12, 3, 14, 8, 15, 13, 10, 8, 10, 7, 23, 32, 42, 91, 104, 155, 136, 102, 65, 27, 33, 24, 12, 11, 10, 3, 3, 1, 1, 5, 2, 3, 3, 5, 1, 1, 2, 1, 1, 1, 1, 3, 1, 3, 1],
	[9, 10, 11, 13, 14, 15, 16, 17, 18, 19, 20, 21, 22, 23, 24, 25, 26, 27, 28, 29, 30, 31, 32, 33, 34, 35, 36, 37, 38, 39, 40, 41, 42, 43, 44, 45, 46, 47, 48, 49, 50, 51, 52, 53, 54, 55, 56, 57, 59, 60, 62, 63]),

	([2, 1, 7, 5, 6, 3, 8, 6, 10, 15, 18, 30, 26, 25, 23, 28, 40, 39, 50, 44, 46, 51, 39, 56, 36, 42, 34, 51, 23, 30, 18, 16, 20, 19, 21, 16, 23, 15, 18, 8, 6, 6, 9, 8, 6, 4, 2, 4, 7, 2, 1, 1],
	[8, 10, 11, 12, 13, 14, 15, 16, 17, 18, 19, 20, 21, 22, 23, 24, 25, 26, 27, 28, 29, 30, 31, 32, 33, 34, 35, 36, 37, 38, 39, 40, 41, 42, 43, 44, 45, 46, 47, 48, 49, 50, 51, 52, 53, 54, 55, 56, 57, 58, 60, 62]),

	([2, 1, 3, 3, 6, 11, 16, 21, 14, 14, 11, 25, 35, 40, 57, 70, 93, 78, 64, 71, 58, 47, 59, 44, 39, 19, 33, 25, 18, 15, 10, 8, 7, 1, 1, 1, 1, 2, 1],
	[14, 15, 16, 17, 18, 19, 20, 21, 22, 23, 24, 25, 26, 27, 28, 29, 30, 31, 32, 33, 34, 35, 36, 37, 38, 39, 40, 41, 42, 43, 44, 45, 46, 47, 48, 49, 50, 53, 54])

	]

	color_list = ['#d9dbd9', '#d2d4d2', '#c7c9c7', '#b8bab8', '#aeb0ae', '#a2a3a2', \
	'#959695', '#888a88', '#7d807d', '#777a77', '#666966', '#555755', '#434543', '#323332', '#191a19']


	for i, ax in enumerate(axs):
		
		if i == 1:
			ax.set_xticks(np.arange(0, 41, 10))
			ax.set_xlim(0, 40)
			for k, v in enumerate(List):
				ax.plot(v[1], v[0], linewidth = 3.5, color = color_list[k % len(color_list)])
			ax.set_xlabel('Num. of Neighborhoods', fontsize=48, position=(0.4,1)) # fontweight='bold'

			props2 = dict(facecolor="white", linewidth=0, alpha=1.0)
			ax.text(0.680, 0.820, "DGCNN", color="black", \
				transform=ax.transAxes, fontsize=40, bbox=props2)

			ax.set_ylabel('Num. of Points', fontsize=52, position=(2,1.2)) # fontweight='bold'

		else:
			ax.set_xticks(np.arange(0, 61, 20))
			ax.set_xlim(0, 60)
			for k, v in enumerate(List2):
				ax.plot(v[1], v[0], linewidth = 3.5, color = color_list[k % len(color_list)])
			props2 = dict(facecolor="white", linewidth=0, alpha=1.0)
			ax.text(0.575, 0.835, "PointNet++", color="black", \
				transform=ax.transAxes, fontsize=40, bbox=props2)

	'''
	'''

	plt.setp(plt.gca().get_xticklabels(), horizontalalignment='center')

	plt.xticks(fontsize=52)
	plt.yticks(fontsize=52)
	plt.subplots_adjust(left=0.235, right=0.950, top=0.974, bottom=0.170, hspace = 0.35) # top=0.95, bottom=0.385
	# plt.tight_layout()
	plt.savefig(fname="motivation-pts-use.pdf", format="pdf")



def figure5_distribution():

	''' data
	'''

	# Pointnet2 classification
	# ops
	p2_cls_ops = ['ConcatV2', 'Sub', 'Max', 'FusedBatchNorm', \
	'Transpose', 'Relu', 'MatMul', 'Conv2D', \
	'RandomUniformInt', 'GatherV2', 'QueryBallPoint', 'SparseSoftmaxCrossEntropyWithLogits', \
	'BiasAdd', 'GatherPoint', 'other']

	# time
	p2_cls_t = [917.2, 797.56, 2395.1, 5057.9, \
	4853.44, 4925.84, 324.86, 24099.1, \
	89.2, 1940.7, 9299.02, 121.9, \
	12570.44, 44.08, 1515.72] 

	p2_cls_ns_list = []
	p2_cls_agg_list = []
	p2_cls_feat_list = []
	p2_cls_others_list = []

	# ops
	ns_ops = ['QueryBallPoint', ]
	agg_ops = ['GatherV2', 'GatherPoint', 'Sub', 'ConcatV2']
	feat_ops = ['Conv2D', 'FusedBatchNorm', 'Max', 'BiasAdd', 'Relu',]
	others_ops = ['MatMul', 'other']

	for i, v in enumerate(p2_cls_ops):
	    if v in ns_ops:
	        p2_cls_ns_list.append(p2_cls_t[i])
	    elif v in agg_ops:
	        print("agg:", i, v, p2_cls_t[i])
	        p2_cls_agg_list.append(p2_cls_t[i])
	    elif v in feat_ops:
	        p2_cls_feat_list.append(p2_cls_t[i])
	    elif v in others_ops:
	        p2_cls_others_list.append(p2_cls_t[i])
	    else:
	        pass

	p2_cls_ns = sum(p2_cls_ns_list)
	p2_cls_agg = sum(p2_cls_agg_list)
	p2_cls_feat = sum(p2_cls_feat_list)
	p2_cls_others = sum(p2_cls_others_list)

	p2_cls_sum = p2_cls_ns + p2_cls_agg + p2_cls_feat + p2_cls_others

	# Pointnet2 segmentation
	### 
	p2_seg_ops = ['RealDiv', 'Slice', 'Sub', 'Sum', 'ThreeInterpolate', 'Relu', 'Max', \
	'Add', 'QueryBallPoint', 'Tile', 'Mul', 'SparseSoftmaxCrossEntropyWithLogits', \
	'GatherPoint', 'GatherV2', 'Transpose', 'BiasAdd', 'ConcatV2', 'Reciprocal', \
	'ThreeNN', 'Maximum', 'SquaredDifference', 'RandomUniformInt', 'Mean', \
	'FusedBatchNorm', 'Rsqrt', 'Conv2D', 'other']

	# time
	p2_seg_t = [62.24, 43.85, 1229.66, 232.57, 2507.26, 6653.74, 4492.27, \
	108.94, 15809.15, 120.6, 118.33, 746.93, \
	44.55, 1434.36, 3062.58, 17046.88, 1235.8, 55.57, \
	7901.75, 38.78, 153.49, 90.22, 638.36, \
	6813.41, 12.21, 32122.42, 2408.31]

	p2_seg_ns_list = [] 
	p2_seg_agg_list = [] 
	p2_seg_feat_list = [] 
	p2_seg_others_list = [] 

	# ops
	ns_ops = ['QueryBallPoint', 'ThreeNN', ]
	agg_ops = ['GatherPoint', 'GatherV2', 'ThreeInterpolate', 'Add', 'Mul', \
	'RealDiv', 'Slice', 'Sub', 'Sum', 'Maximum', 'Tile', 'Reciprocal', 'Rsqrt', 'ConcatV2', \
	'SquaredDifference', 'Mean']
	feat_ops = ['Conv2D', 'FusedBatchNorm', 'Relu', 'Max', 'BiasAdd']
	others_ops = ['other']

	for i, v in enumerate(p2_seg_ops):
	    if v in ns_ops:
	        # print("ns: ", i, v)
	        p2_seg_ns_list.append(p2_seg_t[i])
	    elif v in agg_ops:
	        print("agg:", i, v, p2_seg_t[i])
	        p2_seg_agg_list.append(p2_seg_t[i])
	    elif v in feat_ops: 
	        p2_seg_feat_list.append(p2_seg_t[i])
	    elif v in others_ops:
	        p2_seg_others_list.append(p2_seg_t[i])
	    else:
	        pass

	p2_seg_ns = sum(p2_seg_ns_list)
	p2_seg_agg = sum(p2_seg_agg_list)
	p2_seg_feat = sum(p2_seg_feat_list)
	p2_seg_others = sum(p2_seg_others_list)

	p2_seg_sum = p2_seg_ns + p2_seg_agg + p2_seg_feat + p2_seg_others


	# DGCNN CLS
	dgcnn_tf_ops = ['FC', 'kNN', 'ReduceMax', \
	'GetEdgeFeature', 'one_hot', 'softmax_cross_entropy_loss', \
	'PairwiseDistance', 'MatMul', 'transform_net', 'Conv2D', 'other']

	dgcnn_t = [3662, 67032, 14689, 17662, 916, 2189, 12586, 371, 28263, 53895, 2003]

	# ops
	ns_ops = ['kNN', 'PairwiseDistance']
	agg_ops = ['GetEdgeFeature']
	feat_ops = ['ReduceMax', 'MatMul', 'transform_net', 'Conv2D']
	others_ops = ['FC', 'other']

	dgcnn_cls_ns_list = []
	dgcnn_cls_agg_list = []
	dgcnn_cls_feat_list = []
	dgcnn_cls_others_list = []

	for i, v in enumerate(dgcnn_tf_ops):
	    if v in ns_ops:
	        # print("ns: ", i, v)
	        dgcnn_cls_ns_list.append(dgcnn_t[i])
	    
	    elif v in agg_ops:
	        dgcnn_cls_agg_list.append(dgcnn_t[i])

	    elif v in feat_ops: 
	        dgcnn_cls_feat_list.append(dgcnn_t[i])
	    
	    elif v in others_ops:
	        dgcnn_cls_others_list.append(dgcnn_t[i])
	    else:
	        pass

	dgcnn_cls_ns = sum(dgcnn_cls_ns_list)
	dgcnn_cls_agg = sum(dgcnn_cls_agg_list)
	dgcnn_cls_feat = sum(dgcnn_cls_feat_list)
	dgcnn_cls_others = sum(dgcnn_cls_others_list)
	dgcnn_cls_sum = dgcnn_cls_ns + dgcnn_cls_agg + dgcnn_cls_feat + dgcnn_cls_others


	# DGCNN SEG
	dgcnn_t = [0, 214359, 6607, 14145, 0, 0, 21485, 188, 20022, 41198, 0]
	dgcnn_seg_ns_list = []
	dgcnn_seg_agg_list = []
	dgcnn_seg_feat_list = []
	dgcnn_seg_others_list = []

	# ops
	ns_ops = ['kNN', 'PairwiseDistance']
	agg_ops = ['GetEdgeFeature']
	feat_ops = ['ReduceMax', 'MatMul', 'transform_net', 'Conv2D']
	others_ops = ['FC', 'other']

	for i, v in enumerate(dgcnn_tf_ops):
	    if v in ns_ops:
	        # print("ns: ", i, v)
	        dgcnn_seg_ns_list.append(dgcnn_t[i])
	    
	    elif v in agg_ops:
	        dgcnn_seg_agg_list.append(dgcnn_t[i])

	    elif v in feat_ops: 
	        dgcnn_seg_feat_list.append(dgcnn_t[i])
	    
	    elif v in others_ops:
	        dgcnn_seg_others_list.append(dgcnn_t[i])
	    else:
	        pass

	dgcnn_seg_ns = sum(dgcnn_seg_ns_list)
	dgcnn_seg_agg = sum(dgcnn_seg_agg_list)
	dgcnn_seg_feat = sum(dgcnn_seg_feat_list)
	dgcnn_seg_others = sum(dgcnn_seg_others_list)
	dgcnn_seg_sum = dgcnn_seg_ns + dgcnn_seg_agg + dgcnn_seg_feat + dgcnn_seg_others


	# FPOINTNET
	fpointnet_ops = ['RealDiv', 'Slice', 'Sub', 'Sum', 'GatherNd', 'ThreeInterpolate', 'Relu', 'Max', 'Add', 'QueryBallPoint', 'Tile', 'Mul', 'GatherPoint', 'GatherV2', 'Transpose', 'BiasAdd', 'ConcatV2', 'Reciprocal', 'ThreeNN', 'Maximum', 'Cast', 'SquaredDifference', 'RandomUniformInt', 'MaxPool', 'Mean', 'Less', 'FusedBatchNorm', 'MatMul', 'Rsqrt', 'Conv2D', 'other']
	fp_t = [73.94117647058823, 80.88235294117646, 437.4117647058824, 167.1764705882353, 9.647058823529411, 1858.1764705882354, 8257.764705882353, 3081.235294117647, 113.52941176470588, 14869.470588235294, 1034.5882352941176, 134.7058823529412, 48.94117647058823, 4359.941176470588, 10599.764705882353, 21224.647058823528, 2502.1176470588234, 55.1764705882353, 1055.0588235294117, 46.705882352941174, 6.647058823529412, 136.23529411764707, 0.0, 1005.0, 969.6470588235294, 6.882352941176471, 9351.588235294117, 588.2352941176471, 12.0, 42519.0, 9802.058823529413]

	# sub lists
	fp_ns_list = []
	fp_agg_list = []
	fp_feat_list = []
	fp_others_list = []

	# ops
	ns_ops = ['QueryBallPoint', 'ThreeNN']
	agg_ops = ['GatherPoint', 'GatherV2', 'GatherNd', 'RealDiv', 'Slice', 'Sub', 'Sum', 'ThreeInterpolate', \
	'ConcatV2', 'Reciprocal', 'Maximum', 'Cast', 'SquaredDifference', 'Mean', 'Less', 'MatMul', 'Rsqrt', 'Add', 'Tile', 'Mul']
	feat_ops = ['Conv2D', 'FusedBatchNorm', 'BiasAdd', 'Relu', 'MaxPool', 'Max']
	others_ops = ['other']

	for i, v in enumerate(fpointnet_ops):
	    if v in ns_ops:
	        # print("ns: ", i, v)
	        fp_ns_list.append(fp_t[i])
	    elif v in agg_ops:
	        fp_agg_list.append(fp_t[i])
	    elif v in feat_ops: 
	        fp_feat_list.append(fp_t[i])
	    elif v in others_ops:
	        fp_others_list.append(fp_t[i])
	    else: 
	        pass 

	fp_ns = sum(fp_ns_list)
	fp_agg = sum(fp_agg_list)
	fp_feat = sum(fp_feat_list)
	fp_others = sum(fp_others_list)
	fp_sum = fp_ns + fp_agg + fp_feat + fp_others 

	NS = [p2_cls_ns * 100.0 / p2_cls_sum, p2_seg_ns * 100.0 / p2_seg_sum, \
	dgcnn_cls_ns * 100.0 / dgcnn_cls_sum, dgcnn_seg_ns * 100.0 / dgcnn_seg_sum,\
	fp_ns * 100.0 / fp_sum]

	AGG = [p2_cls_agg * 100.0 / p2_cls_sum, p2_seg_agg * 100.0 / p2_seg_sum, \
	dgcnn_cls_agg * 100.0 / dgcnn_cls_sum, dgcnn_seg_agg * 100.0 / dgcnn_seg_sum,\
	fp_agg * 100.0 / fp_sum]

	FEAT = [p2_cls_feat * 100.0 / p2_cls_sum, p2_seg_feat * 100.0 / p2_seg_sum, \
	dgcnn_cls_feat * 100.0 / dgcnn_cls_sum, dgcnn_seg_feat * 100.0 / dgcnn_seg_sum,\
	fp_feat * 100.0 / fp_sum]

	OTHERS = [p2_cls_others * 100.0 / p2_cls_sum, p2_seg_others * 100.0 / p2_seg_sum, \
	dgcnn_cls_others * 100.0 / dgcnn_cls_sum, dgcnn_seg_others * 100.0 / dgcnn_seg_sum, \
	fp_others * 100.0 / fp_sum]

	### Visualization
	N = 5

	''' Figure size
	'''
	''' Font size
	'''
	plt.rcParams.update({'font.size': 55, 'font.family': 'Arial'})
	plt.rcParams['patch.linewidth'] = 0.5

	ax = plt.figure(figsize=(12, 10.5)).add_subplot(111)
	''' Axis width
	'''
	plt.setp(ax.spines.values(), linewidth=5.5)

	ind = np.arange(N)    # the x locations for the groups
	ind = ind * 1.0 / 2
	width = 0.35    # the width of the bars: can also be len(x) sequence

	''' Stacked bar
	'''

	bottom3=[sum(x) for x in zip(NS, AGG)]
	bottom4=[sum(x) for x in zip(FEAT, bottom3)]

	bar_lw = 3.5

	p1 = ax.bar(ind, NS, width, edgecolor=['k'] * N, align='center',color='#FF9B75', linewidth=bar_lw, hatch="") 
	p2 = ax.bar(ind, AGG, width, edgecolor=['k'] * N, align='center',color='#c97b5d', linewidth=bar_lw, bottom=NS, hatch="") 
	p3 = ax.bar(ind, FEAT, width, edgecolor=['k'] * N, align='center',color='#CBFFB2', linewidth=bar_lw, bottom=bottom3, hatch="" )
	p4 = ax.bar(ind, OTHERS, width, edgecolor=['k'] * N, align='center',color='#cfd4cd', linewidth=bar_lw, bottom=bottom4, hatch="") 

	''' Y axis: label & range
	'''
	ax.set_ylabel('Percentage (%)', fontsize=56) # fontweight='bold'

	ax.set_yticks(np.arange(0, 101, 25))
	ax.set_ylim(0.0, 100.0)

	''' X axis
	'''
	ax.set_xticks(ind)
	ax.set_xticklabels(('PointNet++ (c)', 'PointNet++ (s)', 'DGCNN (c)', 'DGCNN (s)', 'F-PointNet'))

	''' Axis labels
	'''
	ax.yaxis.labelpad = 2

	''' Axis ticks
	'''
	ax.tick_params(which = 'both', direction = 'in', width=2.5, length=3, pad=10.0)

	''' Grid
	'''
	ax.grid(which='major', axis='y', linewidth=2, linestyle='--')
	ax.set_axisbelow(True)

	''' Legend
	'''
	ax.legend((p1[0], p3[0], p2[0], p4[0]), \
	    ('Neighbor Search', 'Feature Computation', 'Aggregation', 'Others'),\
	    handletextpad = 0.45, borderpad = 0.30,\
	    labelspacing = 0.40, columnspacing = 0.60,\
	    loc='upper center', ncol=2, \
	    bbox_to_anchor=(0.450, 1.445), \
	    fancybox=False, shadow=False, frameon=False, \
	    handlelength = 1, \
	    prop={'size': 47, })

	''' remove white space manually
	'''
	plt.setp(plt.gca().get_xticklabels(), horizontalalignment='center')

	plt.xticks(fontsize=50, rotation=30)
	plt.yticks(fontsize=54)
	plt.subplots_adjust(left=0.185, right=0.900, top=0.805, bottom=0.265)

	# plt.show()
	plt.savefig(fname="./motivation-dist.pdf", format="pdf")


def figure4_latency():
	TT = [0.07114145128350509,  0.1328927190680253, 0.7448410134566458, \
	5.20088971455892, 0.141444053847]
	TT = [t * 1000 for t in TT]

	YERR = [0.002382599926308402, 0.004711472814490847, 0.0009346780003591045, \
	0.0481221331089629, 0.00532765121245]
	YERR = [t * 1000 for t in YERR]
	### Visualization
	N = 5

	''' Figure size
	'''
	''' Font size
	'''
	plt.rcParams.update({'font.size': 55, 'font.family': 'Arial'})
	plt.rcParams['patch.linewidth'] = 0.5

	ax = plt.figure(figsize=(12, 10)).add_subplot(111)
	''' Axis width
	'''
	plt.setp(ax.spines.values(), linewidth=5.5)

	ind = np.arange(N)    # the x locations for the groups
	ind = ind * 1.0 / 2
	width = 0.35    # the width of the bars: can also be len(x) sequence

	''' Stacked bara
	'''
	bar_lw = 3.5

	p1 = ax.bar(ind, TT, width, edgecolor=['k'] * N, align='center',color='#8895a8', linewidth=bar_lw, hatch="") 
	p2 = ax.errorbar(ind, TT, yerr = YERR, fmt='*', color='#242625', capsize=12, elinewidth=3.5, markeredgewidth=3.5) 

	ax.set_ylabel('Time (ms)',) # fontweight='bold'
	ax.set_yscale('log')
	ax.set_ylim(10, 1000)

	''' X axis
	'''
	ax.set_xticks(ind)
	ax.set_xticklabels(('PointNet++ (c)', 'PointNet++ (s)', 'DGCNN (c)', 'DGCNN (s)', 'F-PointNet'))

	''' Axis labels
	'''
	ax.yaxis.labelpad = 2

	''' Axis ticks
	'''

	ax.tick_params(which = 'both', direction = 'in', width=2.5, length=20, pad=10.0)
	ax.tick_params(axis = 'y', which = 'minor', labelsize = 0, length=12)

	''' Grid
	'''
	ax.grid(which='major', axis='y',linestyle='-.')
	ax.set_axisbelow(True)

	props2 = dict(facecolor="white", linewidth=0, alpha=0)
	ax.text(0.045, 0.460, "71.1", color="#de4b16", \
	    transform=ax.transAxes, fontsize=48, bbox=props2)

	props2 = dict(facecolor="white", linewidth=0, alpha=0)
	ax.text(0.21, 0.595, "132.9", color="#de4b16", \
	    transform=ax.transAxes, fontsize=48, bbox=props2)

	props2 = dict(facecolor="white", linewidth=0, alpha=0)
	ax.text(0.185, 0.90, "744.8", color="#de4b16", \
	    transform=ax.transAxes, fontsize=48, bbox=props2)

	props2 = dict(facecolor="white", linewidth=0, alpha=0)
	ax.text(0.58, 1.03, "5200.8", color="#de4b16", \
	    transform=ax.transAxes, fontsize=48, bbox=props2)

	props2 = dict(facecolor="white", linewidth=0, alpha=0)
	ax.text(0.79, 0.605, "141.4", color="#de4b16", \
	    transform=ax.transAxes, fontsize=48, bbox=props2)

	ax.annotate('', xy=(0.8, 770), \
		xytext=(0.68, 770), size=40, weight='bold',\
		arrowprops=dict(facecolor='black'))

	plt.setp(plt.gca().get_xticklabels(), horizontalalignment='center')

	plt.xticks(fontsize=47, rotation=30)
	plt.yticks(fontsize=55)
	plt.subplots_adjust(left=0.180, right=0.950, top=0.925, bottom=0.265)

	# plt.tight_layout()
	# plt.savefig(fname="motivation-exe-time.pdf", format="pdf")
	plt.show()

#figure4_latency()
figure5_distribution()
# figure6_pt_use()
# figure7_macops()

==> scripts/plots_for_paper.py <==
import matplotlib.style
import matplotlib as mpl
mpl.style.use('classic')
import matplotlib.pyplot as plt
import matplotlib.patches as patches
from matplotlib.ticker import FuncFormatter
from matplotlib.patches import Ellipse
import numpy as np
import math
mpl.rcParams['legend.numpoints'] = 1
plt.rcParams["font.family"] = "Arial"
# matplotlib.rcParams['pdf.fonttype'] = 42
# matplotlib.rcParams['ps.fonttype'] = 42

##############################################################
#                     PCloud Arch PROJECT                    #
##############################################################


def PlotAcc():
    data = {
        "Orginal" : [90.76, 84.01, 91.53, 84.92, 71.26, 92.9, 92.6], 
        "Mesorasi": [89.91, 84.05, 91.45, 84.21, 72.49, 92.3, 93.2]
    }

    # initialize the array from the result first.
    names = ["Orginal", "Mesorasi"]

    x_axis = {
        "Orginal" : [1.0, 4.0, 7.0, 10.0, 13.0, 16.0, 19.0], 
        "Mesorasi": [2.0, 5.0, 8.0, 11.0, 14.0, 17.0, 20.0]
    }

    x_axis_ls =[1.5, 4.5, 7.5, 10.5, 13.5, 16.5, 19.5]

    plt.rc('font', size=16)
    ax = plt.figure(figsize=(8, 2.5)).add_subplot(111)
    ax.set_ylabel('Accuracy (%)', fontsize=16)
    # plt.xticks(rotation=60)
    plt.setp(ax.spines.values(), linewidth=2)
    p = [None, None, None, None]
    colors = ['#a6a6a6', '#88cc00']
    hatches = ['----', '\\\\\\', '///']

    for i in range(2):
        for j in range(len(data[names[i]])):
            ax.text(x_axis[names[i]][j], data[names[i]][j]+0.20, ("%.1f" % data[names[i]][j]),
                ha='center', va='bottom', fontsize=12)
        p[i] = ax.bar(x_axis[names[i]], data[names[i]], 1.0, align='center', color='#ffffff',\
                edgecolor=[colors[i]]*len(x_axis_ls), linewidth=1.5, hatch=hatches[i]);
        ax.bar(x_axis[names[i]], data[names[i]], 1.0, align='center', color='none',\
                edgecolor=['k']*len(x_axis_ls), linewidth=1.5);
    
    plt.subplots_adjust(left=0.1, bottom=0.25, right=0.98, top=0.85,
                wspace=0.2, hspace=0.2)
    plt.xticks(x_axis_ls, ["PointNet++ (c)", "PointNet++ (s)", 
        "DGCNN (c)", "DGCNN (s)", "F-PointNet", "LDGCNN", "DensePoint"], fontsize=15, rotation=15)
    ax.tick_params(axis="y",direction="in")
    ax.tick_params(axis="x",direction="in")
    
    ax.set_ylim(40, 100)
    ax.set_xlim(0, 21)
    ax.set_yticks([40, 60, 80, 100])
    ax.set_yticks(range(40, 100, 4), minor=True)
    ax.tick_params(axis = 'both', which = 'minor', labelsize = 0, length=4)
    plt.grid(color='grey', which='major', axis='y', linestyle='--')
    plt.legend((p[0][0], p[1][0]), ('Original','Mesorasi'), \
            bbox_to_anchor=(-0.01, 1.01, 1.0, .101), loc=3,
            ncol=3, mode="expand", borderaxespad=0.1, frameon=False, \
            prop={'size': 16}, handletextpad=0.1)
    ax.set_axisbelow(True)
    
    plt.savefig("pcloud_accuracy.pdf");


def ProfileSoftwareSpeedupEnergy():
    # initialize the array from the result first.
    overall_speedup = [[1.22, 1.12, 1.33, 1.06, 1.09, 1.50, 1.92, 1.32],
                       [1.85, 1.67, 1.32, 1.16, 1.80, 1.52, 1.92, 1.62]]

    overall_saving = [[18.06, 11.03, 24.96, 6.53, 8.54, 44.90, 85.94, 28.28],
                      [64.47, 69.50, 23.93, 18.60, 52.04, 44.90, 85.94, 51.13]]


    x_axis_ls = range(1, 9)
    plt.rc('font', size=10)
    ax = plt.figure(figsize=(6, 2.5)).add_subplot(111)
    ax.set_ylabel('Speedup', fontsize=14)
    ax2 = ax.twinx()
    ax2.set_ylabel('Energy\nReduction (%)', fontsize=14)
    
    plt.setp(ax.spines.values(), linewidth=1.5)
    p = [None, None, None, None]
    
    colors = ['#88cc00', '#a6a6a6']
    markercolors = ['#dc5739', '#8154D1', '#ae774c']
    hatches = ['/////', '----', '\\\\\\\\\\']
    markers = ['o', 'v']
    bar_size = 0.4

    ax.plot([0, 8], [1, 1], color='black', linestyle='--', lw=1.5)
    tmp_x = [x+1.20*0.4 for x in x_axis_ls]
    p[0] = ax.bar(tmp_x, overall_speedup[1], bar_size, align='center', color='#ffffff',\
            edgecolor=[colors[0]]*len(x_axis_ls), linewidth=1.5, hatch=hatches[0]);
    ax.bar(tmp_x, overall_speedup[1], bar_size, align='center', color='none',\
            edgecolor=['k']*len(x_axis_ls), linewidth=1);
    p[1] = ax2.plot(tmp_x, overall_saving[1], linestyle='none', color=markercolors[0],\
            linewidth=2, markeredgecolor='k', markeredgewidth=1,\
             marker=markers[0], markersize=14)
    tmp_x = [x+0.20*0.4 for x in x_axis_ls]
    p[2] = ax.bar(tmp_x, overall_speedup[0], bar_size, align='center', color='#ffffff',\
            edgecolor=[colors[1]]*len(x_axis_ls), linewidth=1.5, hatch=hatches[1]);
    ax.bar(tmp_x, overall_speedup[0], bar_size, align='center', color='none',\
            edgecolor=['k']*len(x_axis_ls), linewidth=1);
    p[3] = ax2.plot(tmp_x, overall_saving[0], linestyle='none', color=markercolors[1],\
            linewidth=2, markeredgecolor='k', markeredgewidth=1,\
             marker=markers[1], markersize=14)

    plt.subplots_adjust(left=0.10, bottom=0.18, right=0.85, top=0.78,
                        wspace=0.2, hspace=0.2)
    plt.xticks([1.25, 2.25, 3.25, 4.25, 5.25, 6.25, 7.25, 8.25], \
                ['PointNet++ (c)', 'PointNet++ (s)', 'DGCNN (c)', \
                'DGCNN (s)','F-PointNet', 'LDGCNN', 'DensePoint', 'AVG.'], rotation=20)

    ax.tick_params(axis="y",direction="in")

    plt.arrow(0.20, 125, 0.3, 0, head_width=0, head_length=0, fc='k',\
             ec='k', lw=1.5, clip_on = False)
    plt.arrow(0.20, 125, 0, -6, head_width=0.125, head_length=2.5, fc='k',\
             ec='k', lw=1.5, clip_on = False)
    plt.arrow(9.8, 125, -0.3, 0, head_width=0, head_length=0, fc='k',\
             ec='k', lw=1.5, clip_on = False)
    plt.arrow(9.8, 125, 0, -6, head_width=0.125, head_length=2.5, fc='k',\
             ec='k', lw=1.5, clip_on = False)
    # ax.text(0.35, 0.75, '1', fontsize=10, color='red', clip_on = False)

    ax.set_xlim(0.75, 8.85)
    ax2.set_xlim(0.75, 8.85)
    ax2.set_ylim(0, 100)
    ax2.set_yticks([0, 25, 50, 75, 100])
    ax.set_ylim(0, 2.0)
    ax.set_yticks([0.1*i for i in range(0, 20)], minor=True)
    ax.tick_params(axis = 'y', which = 'minor', labelsize = 0, length=4)
    ax2.set_yticks([5*i for i in range(0, 20)], minor=True)
    ax2.tick_params(axis = 'y', which = 'minor', labelsize = 0, length=4)
    
    ax.set_yticks([0, 0.5, 1, 1.5, 2.0])
    ax.tick_params(axis="x",direction="in",rotation=20)
    ax2.tick_params(axis="x",direction="in",rotation=20)
    plt.xticks(rotation=20)
    
    legend1 = plt.legend((p[2][0], p[0][0],  p[3][0], p[1][0]), \
            ('Ltd. Mesorasi (Speedup)', 'Mesorasi (Speedup)', 'Ltd. Mesorasi (Energy)', 'Mesorasi (Energy)'), \
            bbox_to_anchor=(-0.03, 1.01, 1.1, .101), loc=3,
            ncol=2, mode="expand", borderaxespad=0., frameon=False,  prop={'size': 12})

    # plt.legend((p[2][0], p[3][0]), \
    #         (', 'GPU+NPU (Energy)'), \
    #         bbox_to_anchor=(0., 1.01, 1., .101), loc=4,
    #         ncol=1, borderaxespad=0., frameon=False,  prop={'size': 12})
    # plt.gca().add_artist(legend1)

    ax.grid(color='grey', which='major', axis='y', linestyle='--')
    ax.set_axisbelow(True)
    ax2.set_axisbelow(True)
    
    plt.savefig("gpu_speedup_energy.pdf");


def OpsReduction():
    # initialize the array from the result first.
    data = [79.30, 68.34, 61.24, 44.32, 88.47]


    x_axis_ls = range(1, 6)
    plt.rc('font', size=14)
    ax = plt.figure(figsize=(4, 3)).add_subplot(111)
    ax.set_ylabel('MAC Ops\nReduction (%)', fontsize=16)
    ax.grid(color='grey', which='major', axis='y', linestyle='--')
    ax.set_axisbelow(True)
    
    plt.setp(ax.spines.values(), linewidth=1.5)
    colors = ['#40bf40', '#4d4dff']
    colors = ['#88cc00', '#a6a6a6']
    markercolors = ['#dc5739', '#8154D1', '#ae774c']
    hatches = ['/////', '\\\\\\\\\\', '----']
    markers = ['o', 'v']

    p = ax.bar(x_axis_ls, data, 0.5, align='center', color='#ffffff',\
            edgecolor=[colors[0]]*len(x_axis_ls), linewidth=1.5, hatch=hatches[0]);
    ax.bar(x_axis_ls, data, 0.5, align='center', color='none',\
            edgecolor=['k']*len(x_axis_ls), linewidth=1);

    # plt.xticks(x_axis_ls, ['#1','#2', '#3','#4','#5'])
    # ['PointNet\n(cls)', 'DGCNN\n(cls)', 'PointNet\n(seg)', 'DGCNN\n(seg)','F-Point\nNet++']
    ax.tick_params(axis="y",direction="in")

    plt.subplots_adjust(left=0.25, bottom=0.23, right=0.95, top=0.88,
                        wspace=0.1, hspace=0.1)

    ax.set_xlim(0.5, 5.50)
    ax.set_ylim(0, 100)
    plt.xticks(x_axis_ls, ['PointNet++ (c)', 'PointNet++ (s)', 'DGCNN (c)', \
                'DGCNN (s)','F-PointNet'], rotation=20, size=14) 
    
    plt.savefig("ops_reduction.pdf");


def TotalOps():
    # initialize the array from the result first.
    data = [ i/(1.0*10**9) for i in \
    [7034025984, 3112003104, 36733834240, \
     186526745600, 185725730816, 271232000003, 315962614784, 155307746816]]


    x_axis_ls = range(1, 9)
    plt.rc('font', size=14)
    ax = plt.figure(figsize=(4, 3.5)).add_subplot(111)
    ax.set_ylabel('MAC Ops (GOPS)', fontsize=16)
    ax.grid(color='grey', which='major', axis='y', linestyle='--')
    ax.set_axisbelow(True)
    ax.set_yscale('log')
    
    plt.setp(ax.spines.values(), linewidth=1.5)
    colors = ['#f59153', '#88cc00', '#a6a6a6']
    markercolors = ['#dc5739', '#8154D1', '#ae774c']
    hatches = ['/////', '\\\\\\\\\\', '----']
    markers = ['o', 'v']

    p1 = ax.bar(x_axis_ls, data, 0.5, align='center', color='#ffffff',\
            edgecolor=[colors[1]]*len(x_axis_ls), linewidth=1.5, hatch=hatches[0]);

    p2 = ax.bar(x_axis_ls[0:3], data[0:3], 0.5, align='center', color='#ffffff',\
            edgecolor=[colors[2]]*len(x_axis_ls[0:3]), linewidth=1.5, hatch=hatches[0]);
    ax.bar(x_axis_ls, data, 0.5, align='center', color='none',\
            edgecolor=['k']*len(x_axis_ls), linewidth=1);
    ax.plot([3.5, 3.5], [1, 1000], color='grey', linestyle='--', lw=1.5)

    # plt.xticks(x_axis_ls, ['#1','#2', '#3','#4','#5'])
    # ['PointNet\n(cls)', 'DGCNN\n(cls)', 'PointNet\n(seg)', 'DGCNN\n(seg)','F-Point\nNet++']
    ax.tick_params(axis="y",direction="in")

    plt.subplots_adjust(left=0.20, bottom=0.40, right=0.95, top=0.90,
                        wspace=0.1, hspace=0.1)

    ax.set_xlim(0.5, 8.50)
    ax.set_ylim(10**0, 10**3)
    plt.xticks(x_axis_ls, ['YOLOv2', 'AlexNet', 'ResNet-50', 'PointNet++ (c)', 'PointNet++ (s)', 'DGCNN (c)', \
                'DGCNN (s)','F-PointNet'], rotation=60, size=16) 

    plt.legend((p2[0], p1[0]), \
            ('CNN', 'Point Cloud'), \
            bbox_to_anchor=(0., 1.01, 1., .101), loc=3,
            ncol=2, mode="expand", borderaxespad=0., frameon=False,  prop={'size': 12})
    # plt.annotate("", xy=(0.5, 5), xycoords='data',
    #          xytext=(3.5, 5), textcoords='data',
    #          arrowprops=dict(arrowstyle="<->"))
    # ax.text(1.5, 5, 'CNN', fontsize=12, color='k')
    # plt.annotate("", xy=(3.5, 5), xycoords='data',
    #          xytext=(8.5, 5), textcoords='data',
    #          arrowprops=dict(arrowstyle="<->"))
    # ax.text(5.0, 5, 'Point Cloud', fontsize=12, color='k')
    
    plt.savefig("mac_ops.pdf");


def PlotLayerOps():
    data1 = [sorted([49152,1048576,1048576,1073152,1048576,1048576, 2097152, 2097152]),
            sorted([98304,2097152,2097152,1048576,1048576,1048576, 2621440]),
            sorted([122880,1310720,122880,2621440,2621440,2621440,4194304,2097152]),
            sorted([360000,3840000,360000,3840000,7680000,3840000,7680000, 7680000]),
            sorted([16384,131072,131072,32768,524288,524288,65536,1048576, \
             1572864,655360,131072,131072,655360,262144,262144,1310720,524288,524288])]


    data2 = [sorted([3072,65536,65536,67072,65536,65536, 131072, 131072]),
            sorted([3072,131072,131072,65536,65536,65536, 131072]),
            sorted([6144,65536,6144,131072,131072,131072,131072, 65536]),
            sorted([18000,192000,18000,192000,384000,192000,384000,384000]),
            sorted([4096,32768,32768,4096,65536,65536,4096,65536,98304,40960,\
                    8192,8192,40960,16384,16384,40960,16384,16384])]

    for i in range(len(data1)):
        for j in range(len(data1[i])):
            data1[i][j] /= 256*1024.0
            data2[i][j] /= 256*1024.0


    plt.rc('font', size=14)
    ax = plt.figure(figsize=(4, 3)).add_subplot(111)
    plt.setp(ax.spines.values(), linewidth=1.5)

    ax.set_yscale('log', basey=2)
    ax.grid(color='grey', which='major', axis='y', linestyle='--')
    ax.set_ylabel('Data Size (MB)', fontsize=16)

    p1 = ax.violinplot(data1,[1.1,3.1,5.1,7.1,9.1])
    p2 = ax.violinplot(data2,[1.9,3.9,5.9,7.9,9.9])

    # Make all the violin statistics marks red:
    for partname in ('cbars','cmins','cmaxes',):
        vp = p2[partname]
        vp.set_edgecolor('#1515d1')

    for e in p2['bodies']:
        e.set_facecolor('#40bf40')

    # pc.set_edgecolor()
    ax.set_xlim(0.5, 10.5)
    ax.set_ylim(1.0/512, 2**6)

    plt.legend((p1['bodies'][0], p2['bodies'][0]), ('Original', 'Delayed-Aggr.'), \
            bbox_to_anchor=(-0.05, 1.01, 1., .101), loc=3,
            ncol=2, mode="expand", borderaxespad=0.1, frameon=False, \
            prop={'size': 14}, handletextpad=0.1)
    plt.subplots_adjust(left=0.18, bottom=0.23, right=0.95, top=0.88,
                        wspace=0.1, hspace=0.1)

    plt.xticks([1.5,3.5,5.5,7.5,9.5], ['PointNet++ (c)', 'PointNet++ (s)', 'DGCNN (c)', \
                'DGCNN (s)','F-PointNet'], rotation=20, size=14) 
    # plt.xticks([1.5,3.5,5.5,7.5,9.5], ['#1','#2', '#3','#4','#5'])
    # plt.minorticks_on()
    ax.set_yticks([1.0/512*2**i for i in range(0, 15)], minor=True)
    ax.tick_params(axis = 'both', which = 'minor', labelsize = 0)
    ax.set_yticks([1.0/512, 1.0/64, 1.0/8, 1, 8, 64])
    plt.yticks([1.0/512, 1.0/64, 1.0/8, 1, 8, 64], size=16)
    
    # ax.tick_params(axis = 'both', which = 'major', labelsize = 4)
    # ax.grid(color='grey', which='major', axis='y', linestyle='--')
    plt.savefig("layer_ops.pdf");

def PlotPointNet():
    # initialize the array from the result first.
    names = ["Orginal", "Mesorasi"]

    x_axis = {
        "Orginal" : [1.0, 4.0, 7.0], 
        "Mesorasi": [2.0, 5.0, 8.0]
    }

    data = {
        "Orginal" : [9.82, 0.85, 24.90], 
        "Mesorasi": [9.49, 3.86, 7.84]
    }

    x_axis_ls =[1.5, 4.5, 7.5]
    plt.rc('font', size=14)
    ax = plt.figure(figsize=(4, 3)).add_subplot(111)
    ax.set_ylabel('Time (msec.)', fontsize=16)
    # plt.xticks(rotation=60)
    plt.setp(ax.spines.values(), linewidth=1.5)
    p = [None, None, None, None]
    colors = ['#a6a6a6', '#88cc00']
    hatches = ['----', '\\\\\\', '///', '|||']

    for i in range(2):
        for j in range(len(data[names[i]])):
            ax.text(x_axis[names[i]][j], data[names[i]][j]+0.20, ("%.1f" % data[names[i]][j]),
                ha='center', va='bottom', fontsize=12)
        p[i] = ax.bar(x_axis[names[i]], data[names[i]], 1.0, align='center', color='#ffffff',\
                edgecolor=[colors[i]]*len(x_axis_ls), linewidth=1.5, hatch=hatches[i]);
        ax.bar(x_axis[names[i]], data[names[i]], 1.0, align='center', color='none',\
                edgecolor=['k']*len(x_axis_ls), linewidth=1.5);
        plt.errorbar(x_axis[names[i]], data[names[i]], yerr=[0.3*i for i in data[names[i]]],\
                    linestyle='none', linewidth=2.0)
    
    plt.subplots_adjust(left=0.20, bottom=0.23, right=0.95, top=0.88,
                wspace=0.1, hspace=0.1)
    plt.xticks(x_axis_ls, ["Neighbor\nSearch", "Aggregation", "Feature\nExtraction"], size=14)
    ax.tick_params(axis="y",direction="in")
    ax.tick_params(axis="x",direction="in")

    # ax.set_yscale('log')
    # plt.annotate("DCO", xy=(2.0, 3.5), xycoords='data',
    #          xytext=(1.0, 5.0), textcoords='data',
    #          arrowprops=dict(arrowstyle="->"))
    
    ax.set_ylim(0, 30)
    ax.set_xlim(0, 9)
    plt.grid(color='grey', which='major', axis='y', linestyle='--')
    plt.legend((p[0][0], p[1][0]), ('Original','Delayed-Aggr.'), \
            bbox_to_anchor=(-0.05, 1.01, 1.1, .101), loc=3,
            ncol=2, mode="expand", borderaxespad=0.1, frameon=False, \
            prop={'size': 14}, handletextpad=0.1)
    ax.set_axisbelow(True)
    
    plt.savefig("pointnet_dist.pdf");

def PlotTimeDist():
    # initialize the array from the result first.
    names = ["Orginal", "Mesorasi"]

    x_axis1 = [1, 4, 7, 10, 13, 16]
    x_axis2 = [2, 5, 8, 11, 14, 17]

    data1 = [1.26, 0.85, 3.29, 10.41, 2.22, 3.61]
    data2 = [3.61, 3.85, 4.89, 15.24, 7.29, 6.98]

    plt.rc('font', size=12)
    ax = plt.figure(figsize=(7, 2.5)).add_subplot(111)
    ax.set_ylabel('Time (msec.)', fontsize=16)
    ax2 = ax.twinx()
    ax2.set_ylabel('Relative Time (%)', fontsize=16)

    # plt.xticks(rotation=60)
    plt.setp(ax.spines.values(), linewidth=1.5)

    colors = ['#a6a6a6', '#88cc00']
    markercolors = ['#8154D1', '#dc5739', '#ae774c']
    hatches = [ '----', '/////', '\\\\\\\\\\',]
    markers = ['v', 'o']
    plt.grid(color='grey', which='major', axis='y', linestyle='--')

    plt.annotate("10.4", xy=(10, 40.0), xycoords='data',
             xytext=(8, 35.0), textcoords='data',
             arrowprops=dict(arrowstyle="->"))
    plt.annotate("15.2", xy=(11, 40.0), xycoords='data',
             xytext=(12, 35.0), textcoords='data',
             arrowprops=dict(arrowstyle="->"))

    org_group = ax.bar(x_axis1, data1, \
                1.0, align='center', color='#ffffff', \
                edgecolor=['#a6a6a6']*len(x_axis1), linewidth=1.5, hatch=hatches[0]);
    ax.bar(x_axis1, data1, \
            1.0, align='center', color='none',\
            edgecolor=['k']*len(x_axis1), linewidth=1);

    new_group = ax.bar(x_axis2, data2, \
                1.0, align='center', color='#ffffff',\
                edgecolor=['#88cc00']*len(x_axis1), linewidth=1.5, hatch=hatches[1]);

    ax.bar(x_axis2, data2, \
            1.0, align='center', color='none',\
            edgecolor=['k']*len(x_axis1), linewidth=1);

    org_pct = ax2.plot([1, 4, 7, 10, 13, 16], [5.8, 1.4, 3.9, 3.3, 4.0, 3.68], \
            linestyle='none', color='#8154D1',\
            linewidth=2, markeredgecolor='k', markeredgewidth=1,\
             marker='^', markersize=16)

    # [30.7, 10.9, 21.3, 5.6, 23.8]
    new_pct = ax2.plot([2, 5, 8, 11, 14, 17], [35.3, 33.8, 13.8, 7.7, 28.4, 23.8], \
            linestyle='none', color='#dc5739',\
            linewidth=2, markeredgecolor='k', markeredgewidth=1,\
             marker='o', markersize=14)

    plt.subplots_adjust(left=0.12, bottom=0.15, right=0.90, top=0.75,
                wspace=0.2, hspace=0.2)
    ax.tick_params(axis="y",direction="in", size=8)
    ax.tick_params(axis="x",direction="in")
    ax.set_ylim(1/10.0, 10)
    ax2.set_xlim(0, 18)
    ax2.set_ylim(0, 40)
    ax2.set_yticks([0, 20, 40])

    ax.set_yscale('log')

    plt.arrow(-1.3, 52, 0.3, 0, head_width=0, head_length=0, fc='k',\
             ec='k', lw=1.5, clip_on = False)
    plt.arrow(-1.3, 52, 0, -6, head_width=0.125, head_length=2.5, fc='k',\
             ec='k', lw=1.5, clip_on = False)
    plt.arrow(18.3, 52, -0.3, 0, head_width=0, head_length=0, fc='k',\
             ec='k', lw=1.5, clip_on = False)
    plt.arrow(18.3, 52, 0, -6, head_width=0.125, head_length=2.5, fc='k',\
             ec='k', lw=1.5, clip_on = False)
 
    plt.legend((org_group[0], new_group[0], org_pct[0], new_pct[0]), \
            ('Original','Delay-Aggr.', 'Original','Delay-Aggr.'), \
            bbox_to_anchor=(0.0, 1.01, 1.0, .101), loc=3,
            ncol=2, mode="expand", borderaxespad=0.1, frameon=False, \
            prop={'size': 14}, handletextpad=0.1)

    # ax.set_axisbelow(True)
    plt.xticks([1.5, 4.5, 7.5, 10.5, 13.5, 16.5], \
                ['PointNet++\n(c)', 'PointNet++\n(s)', 'DGCNN\n(c)', \
                'DGCNN\n(s)','F-PointNet', 'AVG.'])

    plt.savefig("runtime_dist.pdf");


def ProfileHardwareEnergy():

    overall_saving = [[4.72, 2.95, 2.00, 1.32, 3.59, 1.99, 1.41, 2.57],
                    [0.98, 0.98, 0.81, 0.84, 0.98, 0.72, 0.16, 0.78],
                    [0.69, 0.82, 0.69, 0.78, 0.65, 0.63, 0.07, 0.62]]

    x_axis_ls = range(1, 9)
    plt.rc('font', size=10)
    ax = plt.figure(figsize=(6, 2)).add_subplot(111)
    ax.set_ylabel('Norn. Energy', fontsize=14)
    
    plt.setp(ax.spines.values(), linewidth=1.5)
    p = [None, None, None, None]
    
    colors = ['#f59153', '#a6a6a6', '#88cc00']
    markercolors = ['#ae774c', '#8154D1', '#dc5739']
    hatches = ['\\\\\\\\\\', '----', '/////', ]
    markers = ['v', 'o']


    tmp_x = [x+0.1 for x in x_axis_ls]
    # ax.text(1.1, 3.05, ("4.7"), ha='center', va='bottom', fontsize=14, color='r')
    # ax.text(5.1, 3.05, ("3.6"), ha='center', va='bottom', fontsize=14, color='r')
    plt.annotate("4.7", xy=(1.1, 3.0), xycoords='data',
             xytext=(1.5, 2.4), textcoords='data',
             arrowprops=dict(arrowstyle="->"))
    plt.annotate("3.6", xy=(5.1, 3.0), xycoords='data',
             xytext=(5.5, 2.4), textcoords='data',
             arrowprops=dict(arrowstyle="->"))

    p[0] = ax.bar(tmp_x, overall_saving[0], 0.25, align='center', color='#ffffff',\
            edgecolor=[colors[0]]*len(x_axis_ls), linewidth=1.5, hatch=hatches[0]);
    ax.bar(tmp_x, overall_saving[0], 0.25, align='center', color='none',\
            edgecolor=['k']*len(x_axis_ls), linewidth=1);

    tmp_x = [x+0.35 for x in x_axis_ls]
    p[1] = ax.bar(tmp_x, overall_saving[1], 0.25, align='center', color='#ffffff',\
            edgecolor=[colors[1]]*len(x_axis_ls), linewidth=1.5, hatch=hatches[1]);
    ax.bar(tmp_x, overall_saving[1], 0.25, align='center', color='none',\
            edgecolor=['k']*len(x_axis_ls), linewidth=1);

    tmp_x = [x+0.6 for x in x_axis_ls]
    p[2] = ax.bar(tmp_x, overall_saving[2], 0.25, align='center', color='#ffffff',\
            edgecolor=[colors[2]]*len(x_axis_ls), linewidth=1.5, hatch=hatches[2]);
    ax.bar(tmp_x, overall_saving[2], 0.25, align='center', color='none',\
            edgecolor=['k']*len(x_axis_ls), linewidth=1);

    ax.plot([0, 10], [1, 1], color='red', linestyle='--', lw=1.5)

    plt.subplots_adjust(left=0.07, bottom=0.23, right=0.98, top=0.85,
                        wspace=0.2, hspace=0.2)

    plt.xticks([1.5, 2.5, 3.5, 4.5, 5.5, 6.5, 7.5, 8.5, 9.5], \
                ['PointNet++ (c)', 'PointNet++ (s)', 'DGCNN (c)', \
                'DGCNN (s)','F-PointNet', 'LDGCNN', 'DensePoint', 'AVG.'], rotation=20)

    plt.annotate("Our Baseline", xy=(3.7, 1.0), xycoords='data',
             xytext=(3.7, 2.4), textcoords='data',
             arrowprops=dict(arrowstyle="->"))

    plt.yticks(range(6))
    ax.tick_params(axis="y",direction="in")
    ax.set_xlim(0.75, 9.0)
    ax.set_ylim(0, 3)
    ax.set_yticks([0.2*i for i in range(0, 15)], minor=True)
    ax.tick_params(axis = 'y', which = 'minor', labelsize = 0, length=4)
    
    legend1 = plt.legend((p[0][0], p[1][0], p[2][0]), \
            ('GPU', 'Mesorasi-SW', 'Mesorasi-HW'), \
            bbox_to_anchor=(0.0, 1.0, 1.0, .1), loc=3,
            ncol=3, mode="expand", borderaxespad=0., frameon=False,  prop={'size': 12})

    ax.grid(color='grey', which='major', axis='y', linestyle='--')
    ax.set_axisbelow(True)
    # ax2.set_axisbelow(True)
    
    plt.savefig("hw_energy.pdf");

def ProfileHardwareSpeedup():
    # initialize the array from the result first.
    overall_speedup = [[0.37, 0.42, 0.56, 0.81, 0.36, 0.59, 0.75, 0.55],
                        [1.19, 1.14, 1.40, 1.21, 1.15, 1.42, 1.78, 1.33],
                        [2.20, 1.50, 1.62, 1.28, 1.42, 1.57, 3.57, 1.88]]
    limit = 2

    x_axis_ls = range(1, 9)
    plt.rc('font', size=10)
    ax = plt.figure(figsize=(6, 2)).add_subplot(111)
    ax.set_ylabel('Speedup', fontsize=14)
    # ax2 = ax.twinx()
    # ax2.set_ylabel('Energy\nReduction (%)', fontsize=14)
    
    
    plt.setp(ax.spines.values(), linewidth=1.5)
    p = [None, None, None, None]
    
    colors = ['#f59153', '#a6a6a6', '#88cc00']
    markercolors = ['#ae774c', '#8154D1', '#dc5739']
    hatches = ['\\\\\\\\\\', '----', '/////', ]
    markers = ['v', 'o']

    ax.plot([0, 9], [1, 1], color='red', linestyle='--', lw=1.5)

    tmp_x = [x+0.1 for x in x_axis_ls]
    p[0] = ax.bar(tmp_x, overall_speedup[0], 0.25, align='center', color='#ffffff',\
            edgecolor=[colors[0]]*len(x_axis_ls), linewidth=1.5, hatch=hatches[0]);
    ax.bar(tmp_x, overall_speedup[0], 0.25, align='center', color='none',\
            edgecolor=['k']*len(x_axis_ls), linewidth=1);

    tmp_x = [x+0.35 for x in x_axis_ls]
    p[1] = ax.bar(tmp_x, overall_speedup[1], 0.25, align='center', color='#ffffff',\
            edgecolor=[colors[1]]*len(x_axis_ls), linewidth=1.5, hatch=hatches[1]);
    ax.bar(tmp_x, overall_speedup[1], 0.25, align='center', color='none',\
            edgecolor=['k']*len(x_axis_ls), linewidth=1);

    tmp_x = [x+0.60 for x in x_axis_ls]
    # ax.text(1.6, 2.04, ("2.2"), ha='center', va='bottom', fontsize=14, color='r')
    plt.annotate("2.2", xy=(1.6, 2.0), xycoords='data',
             xytext=(2.0, 1.7), textcoords='data',
             arrowprops=dict(arrowstyle="->"))
    plt.annotate("3.6", xy=(7.6, 2.0), xycoords='data',
             xytext=(8.0, 1.7), textcoords='data',
             arrowprops=dict(arrowstyle="->"))

    p[2] = ax.bar(tmp_x, overall_speedup[2], 0.25, align='center', color='#ffffff',\
            edgecolor=[colors[2]]*len(x_axis_ls), linewidth=1.5, hatch=hatches[2]);
    ax.bar(tmp_x, overall_speedup[2], 0.25, align='center', color='none',\
            edgecolor=['k']*len(x_axis_ls), linewidth=1);

    plt.annotate("Our Baseline", xy=(5.8, 1.0), xycoords='data',
             xytext=(5.8, 1.7), textcoords='data',
             arrowprops=dict(arrowstyle="->"))

    plt.subplots_adjust(left=0.07, bottom=0.23, right=0.98, top=0.85,
                        wspace=0.2, hspace=0.2)

    plt.xticks([1.5, 2.5, 3.5, 4.5, 5.5, 6.5, 7.5, 8.5, 9.5], \
                ['PointNet++ (c)', 'PointNet++ (s)', 'DGCNN (c)', \
                'DGCNN (s)','F-PointNet', 'LDGCNN', 'DensePoint', 'AVG.'], rotation=20)

    ax.tick_params(axis="y",direction="in")

    ax.set_xlim(0.75, 9.0)
    ax.set_ylim(0, limit)
    ax.set_yticks(range(limit+1))
    ax.set_yticks([0.1*limit*i for i in range(0, 10)], minor=True)
    ax.tick_params(axis = 'y', which = 'minor', labelsize = 0, length=4)

    legend1 = plt.legend((p[0][0], p[1][0], p[2][0]), \
            ('GPU', 'Mesorasi-SW', 'Mesorasi-HW'), \
            bbox_to_anchor=(0.0, 1.0, 1.0, .1), loc=3,
            ncol=3, mode="expand", borderaxespad=0., frameon=False,  prop={'size': 12})


    ax.grid(color='grey', which='major', axis='y', linestyle='--')
    ax.set_axisbelow(True)
    # ax2.set_axisbelow(True)
    
    plt.savefig("hw_speedup.pdf")


def ProfileNSESpeedup():

    overall_speedup = [[0.23, 0.17, 0.23, 0.19, 0.18, 0.22, 0.57, 0.26],
                        [1.13, 1.16, 2.65, 2.42, 1.24, 3.43, 2.34, 2.05],
                        [3.71, 3.06, 7.14, 5.07, 2.08, 8.01, 17.89, 6.71]]
    limit = 10

    x_axis_ls = range(1, 9)
    plt.rc('font', size=10)
    ax = plt.figure(figsize=(6, 2)).add_subplot(111)
    ax.set_ylabel('Speedup', fontsize=14)
    # ax2 = ax.twinx()
    # ax2.set_ylabel('Energy\nReduction (%)', fontsize=14)
    # ax.text(1.6, 2.04, ("2.2"), ha='center', va='bottom', fontsize=14, color='r')
    # plt.annotate("7.1", xy=(3.6, 5.0), xycoords='data',
    #          xytext=(3.9, 4.2), textcoords='data',
    #          arrowprops=dict(arrowstyle="->"))
    # plt.annotate("5.1", xy=(4.6, 5.0), xycoords='data',
    #          xytext=(4.9, 4.2), textcoords='data',
    #          arrowprops=dict(arrowstyle="->"))

    plt.annotate("17.9", xy=(7.6, 10.0), xycoords='data',
             xytext=(7.9, 8.2), textcoords='data',
             arrowprops=dict(arrowstyle="->"))
    
    
    plt.setp(ax.spines.values(), linewidth=1.5)
    p = [None, None, None, None]
    
    colors = ['#f59153', '#a6a6a6', '#88cc00']
    markercolors = ['#ae774c', '#8154D1', '#dc5739']
    hatches = ['\\\\\\\\\\', '----', '/////', ]
    markers = ['v', 'o']

    ax.plot([0, 10], [1, 1], color='red', linestyle='--', lw=1.5)

    tmp_x = [x+0.1 for x in x_axis_ls]
    p[0] = ax.bar(tmp_x, overall_speedup[0], 0.25, align='center', color='#ffffff',\
            edgecolor=[colors[0]]*len(x_axis_ls), linewidth=1.5, hatch=hatches[0]);
    ax.bar(tmp_x, overall_speedup[0], 0.25, align='center', color='none',\
            edgecolor=['k']*len(x_axis_ls), linewidth=1);

    tmp_x = [x+0.35 for x in x_axis_ls]
    p[1] = ax.bar(tmp_x, overall_speedup[1], 0.25, align='center', color='#ffffff',\
            edgecolor=[colors[1]]*len(x_axis_ls), linewidth=1.5, hatch=hatches[1]);
    ax.bar(tmp_x, overall_speedup[1], 0.25, align='center', color='none',\
            edgecolor=['k']*len(x_axis_ls), linewidth=1);

    tmp_x = [x+0.60 for x in x_axis_ls]
    
    p[2] = ax.bar(tmp_x, overall_speedup[2], 0.25, align='center', color='#ffffff',\
            edgecolor=[colors[2]]*len(x_axis_ls), linewidth=1.5, hatch=hatches[2]);
    ax.bar(tmp_x, overall_speedup[2], 0.25, align='center', color='none',\
            edgecolor=['k']*len(x_axis_ls), linewidth=1);

    # plt.annotate("Our Baseline", xy=(5.0, 1.0), xycoords='data',
    #          xytext=(5.0, 2.8), textcoords='data',
    #          arrowprops=dict(arrowstyle="->"))

    plt.subplots_adjust(left=0.07, bottom=0.23, right=0.98, top=0.85,
                        wspace=0.2, hspace=0.2)

    plt.xticks([1.5, 2.5, 3.5, 4.5, 5.5, 6.5, 7.5, 8.5, 9.5], \
                ['PointNet++ (c)', 'PointNet++ (s)', 'DGCNN (c)', \
                'DGCNN (s)','F-PointNet', 'LDGCNN', 'DensePoint', 'AVG.'], rotation=20)


    ax.tick_params(axis="y",direction="in")

    ax.set_xlim(0.75, 9.0)
    ax.set_ylim(0, limit)
    ax.set_yticks(range(0, limit+1, 2))
    ax.set_yticks([0.1*limit*i for i in range(0, 9)], minor=True)
    ax.tick_params(axis = 'y', which = 'minor', labelsize = 0, length=4)

    legend1 = plt.legend((p[0][0], p[1][0], p[2][0]), \
            ('GPU', 'Mesorasi-SW', 'Mesorasi-HW'), \
            bbox_to_anchor=(0.0, 1.0, 1.0, .1), loc=3,
            ncol=3, mode="expand", borderaxespad=0., frameon=False,  prop={'size': 12})


    ax.grid(color='grey', which='major', axis='y', linestyle='--')
    ax.set_axisbelow(True)
    # ax2.set_axisbelow(True)
    
    # plt.savefig("hw_speedup.pdf");
    plt.savefig("nse_speedup.pdf");


def SystolicArraySpeedUp():
    # initialize the array from the result first.
    data = [4.90, 3.36, 2.67, 1.92, 8.12, 4.35, 9.97, 5.08]
    overall_saving = [79.66, 71.69, 69.75, 59.79, 84.88, 79.24, 89.38, 76.34]


    x_axis_ls = range(1, 9)
    plt.rc('font', size=16)
    ax = plt.figure(figsize=(4, 3)).add_subplot(111)
    ax.set_ylabel('Speedup', fontsize=16)
    ax2 = ax.twinx()
    ax2.set_ylabel('Energy Reduction (%)', fontsize=16)
    ax.grid(color='grey', which='major', axis='y', linestyle='--')
    ax.set_axisbelow(True)
    
    plt.setp(ax.spines.values(), linewidth=1.5)
    markers = ['o', 'v']

    p1 = ax.bar(x_axis_ls, data, 0.5, align='center', color='#ffffff',\
            edgecolor=['#88cc00']*len(x_axis_ls), linewidth=1.5, hatch='/////');
    ax.bar(x_axis_ls, data, 0.5, align='center', color='none',\
            edgecolor=['k']*len(x_axis_ls), linewidth=1);
    p2 = ax2.plot(x_axis_ls, overall_saving, linestyle='none', color='#dc5739',\
            linewidth=2, markeredgecolor='k', markeredgewidth=1,\
             marker='o', markersize=14)

    ax.tick_params(axis="y",direction="in")

    plt.subplots_adjust(left=0.15, bottom=0.40, right=0.80, top=0.88,
                        wspace=0.1, hspace=0.1)

    plt.legend((p1[0], p2[0]), ('Speedup', 'Energy'), \
            bbox_to_anchor=(-0.05, 1.03, 1.1, .101), loc=3,
            ncol=2, mode="expand", borderaxespad=0., frameon=False,  prop={'size': 14})


    ax.set_xlim(0.5, 8.50)
    ax.set_ylim(0, 10)
    ax2.set_ylim(0, 100)
    ax.set_xticks([i-0.5 for i in range(1, 9)])
    ax.set_xticklabels(['PointNet++ (c)', 'PointNet++ (s)', 'DGCNN (c)', \
                'DGCNN (s)','F-PointNet', 'LDGCNN', 'DensePoint', '      AVG.   '], rotation=60, size=14)
    
    plt.savefig("systolic_speedup.pdf");

def GroupSpeedUp():
    # initialize the array from the result first.
    data = [6.57, 6.28, 12.49, 7.73, 1.80, 8.94, 8.81, 7.51]
    overall_saving = [99] * 8


    x_axis_ls = range(1, 9)
    plt.rc('font', size=16)
    ax = plt.figure(figsize=(4, 3)).add_subplot(111)
    ax.set_ylabel('Speedup', fontsize=16)
    ax2 = ax.twinx()
    ax2.set_ylabel('Energy Reduction (%)', fontsize=16)
    ax.grid(color='grey', which='major', axis='y', linestyle='--')
    ax.set_axisbelow(True)
    
    plt.setp(ax.spines.values(), linewidth=1.5)
    markers = ['o', 'v']

    p1 = ax.bar(x_axis_ls, data, 0.5, align='center', color='#ffffff',\
            edgecolor=['#88cc00']*len(x_axis_ls), linewidth=1.5, hatch='/////');
    ax.bar(x_axis_ls, data, 0.5, align='center', color='none',\
            edgecolor=['k']*len(x_axis_ls), linewidth=1);
    p2 = ax2.plot(x_axis_ls, overall_saving, linestyle='none', color='#dc5739',\
            linewidth=2, markeredgecolor='k', markeredgewidth=1,\
             marker='o', markersize=14)

    ax.tick_params(axis="y",direction="in")

    plt.subplots_adjust(left=0.15, bottom=0.40, right=0.80, top=0.88,
                        wspace=0.1, hspace=0.1)

    plt.legend((p1[0], p2[0]), ('Speedup', 'Energy'), \
            bbox_to_anchor=(-0.05, 1.03, 1.1, .101), loc=3,
            ncol=2, mode="expand", borderaxespad=0., frameon=False,  prop={'size': 14})

    ax.set_xlim(0.5, 8.50)
    ax.set_ylim(0, 15)
    ax.set_yticks([0, 3, 6, 9, 12, 15])
    ax2.set_ylim(0, 100)
    ax.set_xticks([i-0.5 for i in range(1, 9)])
    ax.set_xticklabels(['PointNet++ (c)', 'PointNet++ (s)', 'DGCNN (c)', \
                'DGCNN (s)','F-PointNet', 'LDGCNN', 'DensePoint', '      AVG.   '], rotation=60, size=14)
    
    plt.savefig("group_speedup.pdf");



def SystolicArrayProfile():
    # initialize the array from the result first.
    speedup = [[3.26, 3.37, 3.40, 3.68, 3.71, 3.76],
                [2.75, 1.51, 1.29, 1.20, 1.19, 1.19]]
    energy = [[0.29, 0.28, 0.28, 0.27, 0.27, 0.27],
                [0.82, 0.82, 0.81, 0.81, 0.79, 0.77]]


    x_axis_ls = [ i+0.5 for i in range(1, 7)]
    plt.rc('font', size=16)
    ax = plt.figure(figsize=(4, 3)).add_subplot(111)
    ax.set_ylabel('Speedup', fontsize=16)
    ax.set_xlabel('SA Size', fontsize=16)
    ax2 = ax.twinx()
    ax2.set_ylabel('Norm. Energy', fontsize=16)
    ax.grid(color='grey', which='major', axis='y', linestyle='--')
    ax.set_axisbelow(True)
    
    plt.setp(ax.spines.values(), linewidth=1.5)
    markers = ['o', 'v']

    # p1 = ax.plot(x_axis_ls, speedup[0], linestyle='--', color='#bf5aed', linewidth=1.5,
    #     markeredgecolor='k', markeredgewidth=1, marker='^', markersize=8)
    p2 = ax.plot(x_axis_ls, speedup[1], color='#88cc00', linewidth=1.5, 
        markeredgecolor='k', markeredgewidth=1, marker='^', markersize=14)
    # p3 = ax2.plot(x_axis_ls,energy[0], linestyle='--', color='#bdd3ff', linewidth=1.5,
    #         markeredgecolor='k', markeredgewidth=1, marker='o', markersize=8)
    p4 = ax2.plot(x_axis_ls,energy[1], color='#f59153', linewidth=2, \
            markeredgecolor='k', markeredgewidth=1, marker='o', markersize=14)
    # markeredgewidth=1,marker='o', markersize=14)

    ax.tick_params(axis="y",direction="in")

    plt.subplots_adjust(left=0.18, bottom=0.22, right=0.83, top=0.85,
                        wspace=0.1, hspace=0.1)

    plt.legend((p2[0], p4[0]), ('Speedup', 'Energy'), \
            bbox_to_anchor=(-0.05, 1.03, 1.1, .101), loc=3,
            ncol=2, mode="expand", borderaxespad=0., frameon=False,  prop={'size': 14})

    ax.set_xlim(1, 7)
    ax.set_ylim(0, 3)
    ax2.set_ylim(0.4, 1)
    ax.set_xticks(x_axis_ls)
    ax.set_xticklabels(['8x8', '16x16', '24x24', '32x32','40x40', '48x48'], rotation=20, size=14)
    
    plt.savefig("systolic_profile.pdf");

def profile_au():
    y = ["8", "16", "32", "64", "128", "256"]
    x = ["3", "6", "12", "24", "48", "96"]

    # Flow-Net-C
    res = np.array([[31.77, 15.89, 7.95, 4.10, 2.17, 2.17],
                    [15.89, 7.95, 3.98, 2.05, 1.09, 1.09],
                    [7.95, 3.98, 1.99, 1.03, 0.55, 0.55],
                    [3.98, 1.99, 1.00, 0.52, 0.28, 0.28],
                    [1.99, 1.00, 0.50, 0.26, 0.14, 0.14],
                    [1.00, 0.50, 0.26, 0.14, 0.08, 0.08]])

    # print(res)
    res = np.array(res)
    fig, ax = plt.subplots()
    ax.set_xlabel('NIT Buffer Size (KB)', fontsize=32)
    ax.set_ylabel('PFT Buffer Size (KB)', fontsize=32)
    plt.rc('font', size=32)
    plt.tick_params(axis='both', which='major', labelsize=32)
    im, cbar = heatmap(res, y, x, ax=ax, 
                   cmap=cmap_name, cbarlabel="Norm. Energy",
                   norm=matplotlib.colors.Normalize(vmin=0, vmax=4))

    texts = annotate_heatmap(im, valfmt="{x:.1f}")

    fig.tight_layout()
    plt.subplots_adjust(left=-0.05, bottom=0.15, right=0.99, top=0.95,
        wspace=0.0, hspace=0.0)
    plt.savefig("au_profile.pdf");

cmap_name="Reds"
def heatmap(data, row_labels, col_labels, ax=None,
            cbar_kw={}, cbarlabel="", **kwargs):
    """
    Create a heatmap from a numpy array and two lists of labels.

    Arguments:
        data       : A 2D numpy array of shape (N,M)
        row_labels : A list or array of length N with the labels
                     for the rows
        col_labels : A list or array of length M with the labels
                     for the columns
    Optional arguments:
        ax         : A matplotlib.axes.Axes instance to which the heatmap
                     is plotted. If not provided, use current axes or
                     create a new one.
        cbar_kw    : A dictionary with arguments to
                     :meth:`matplotlib.Figure.colorbar`.
        cbarlabel  : The label for the colorbar
    All other arguments are directly passed on to the imshow call.
    """

    if not ax:
        ax = plt.gca()

    plt.rc('font', size=26)
    # Plot the heatmap
    im = ax.imshow(data, **kwargs)

    # Create colorbar
    cbar = ax.figure.colorbar(im, ax=ax, **cbar_kw)
    cbar.ax.set_ylabel(cbarlabel, rotation=-90, va="bottom")

    # We want to show all ticks...
    ax.set_xticks(np.arange(data.shape[1]))
    ax.set_yticks(np.arange(data.shape[0]))
    # ... and label them with the respective list entries.
    ax.set_xticklabels(col_labels)
    ax.set_yticklabels(row_labels)

    # Let the horizontal axes labeling appear on top.
    ax.tick_params(top=False, bottom=True,
                   labeltop=False, labelbottom=True)

    # Rotate the tick labels and set their alignment.
    plt.setp(ax.get_xticklabels(), rotation=0, ha="right",
             rotation_mode="anchor")

    # Turn spines off and create white grid.
    for edge, spine in ax.spines.items():
        spine.set_visible(False)

    ax.set_xticks(np.arange(data.shape[1]+1)-.5, minor=True)
    ax.set_yticks(np.arange(data.shape[0]+1)-.5, minor=True)
    ax.grid(which="minor", color="w", linestyle='-', linewidth=3)
    ax.tick_params(which="minor", bottom=False, left=False)


    # # Loop over data dimensions and create text annotations.
    # for i in range(len(data)):
    #     for j in range(len(data[0])):
    #         text = ax.text(j, i, data[i, j],
    #                        ha="center", va="center", color="k")

    return im, cbar



def annotate_heatmap(im, data=None, valfmt="{x:.2f}",
                     textcolors=["black", "white"],
                     threshold=None, **textkw):
    """
    A function to annotate a heatmap.

    Parameters
    ----------
    im
        The AxesImage to be labeled.
    data
        Data used to annotate.  If None, the image's data is used.  Optional.
    valfmt
        The format of the annotations inside the heatmap.  This should either
        use the string format method, e.g. "$ {x:.2f}", or be a
        `matplotlib.ticker.Formatter`.  Optional.
    textcolors
        A list or array of two color specifications.  The first is used for
        values below a threshold, the second for those above.  Optional.
    threshold
        Value in data units according to which the colors from textcolors are
        applied.  If None (the default) uses the middle of the colormap as
        separation.  Optional.
    **kwargs
        All other arguments are forwarded to each call to `text` used to create
        the text labels.
    """

    if not isinstance(data, (list, np.ndarray)):
        data = im.get_array()

    # Normalize the threshold to the images color range.
    if threshold is not None:
        threshold = im.norm(threshold)
    else:
        threshold = im.norm(data.max())/2.

    # Set default alignment to center, but allow it to be
    # overwritten by textkw.
    kw = dict(horizontalalignment="center",
              verticalalignment="center")
    kw.update(textkw)

    # Get the formatter in case a string is supplied
    if isinstance(valfmt, str):
        valfmt = matplotlib.ticker.StrMethodFormatter(valfmt)

    # Loop over the data and create a `Text` for each "pixel".
    # Change the text's color depending on the data.
    texts = []
    for i in range(data.shape[0]):
        for j in range(data.shape[1]):
            kw.update(color=textcolors[int(im.norm(data[i, j]) > threshold)])
            text = im.axes.text(j, i, valfmt(data[i, j], None), **kw)
            texts.append(text)

    return texts


PlotAcc()
ProfileSoftwareSpeedupEnergy()
OpsReduction()
PlotLayerOps()
PlotPointNet()
PlotTimeDist()
ProfileHardwareEnergy()
ProfileHardwareSpeedup()
SystolicArraySpeedUp()
GroupSpeedUp()
SystolicArrayProfile()
profile_au()
TotalOps()
ProfileNSESpeedup()


